O, Na, Ba and Eu abundance patterns in open clusters

Open clusters are historically regarded as single-aged stellar populations representative of star formation within the Galactic disk. Recent literature has questioned this view, based on discrepant Na abundances relative to the field, and concerns about the longevity of bound clusters contributing to a selection bias: perhaps long-lived open clusters are chemically different to the star formation events that contributed to the Galactic disk. We explore a large sample of high resolution Na, O, Ba & Eu abundances from the literature, homogenized as much as reasonable including accounting for NLTE effects, variations in analysis and choice of spectral lines. Compared to a template globular cluster and representative field stars, we find no significant abundance trends, confirming that the process producing the Na-O anti-correlation in globular clusters is not present in open clusters. Furthermore, previously reported Na-enhancement of open clusters is found to be an artefact of NLTE effects, with the open clusters matching a subset of chemically tagged field stars.

==> anc/table2.dat <==
%auto-ignore
Population	Star	[Fe/H]	[O/Fe]	[Na/Fe]	NLTE_Correction	[Ba/Fe]	[Eu/Fe]	Reference
Be 39	1256	-0.13 +/- 0.07	0.22 +/- 0.1	-0.11 +/- 0	-	-	-	Bragaglia et al. (2012)
Be 39	1407	-0.18 +/- 0.07	0.17 +/- 0.1	-0.02 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	1657	-0.22 +/- 0.08	0.28 +/- 0.1	-0.15 +/- 0.03	-	-	-	Bragaglia et al. (2012)
Be 39	2130	-0.15 +/- 0.07	0.32 +/- 0.1	-0.09 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	2144	-0.17 +/- 0.08	0.2 +/- 0.1	-0.11 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	2262	-0.19 +/- 0.06	0.24 +/- 0.1	-0.14 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	2376	-0.12 +/- 0.07	0.35 +/- 0.1	-0.08 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	1125	-0.17 +/- 0.16	0.17 +/- 0.01	-0.12 +/- 0	-	-	-	Bragaglia et al. (2012)
Be 39	892	-0.14 +/- 0.12	0.31 +/- 0.05	-0.07 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	281	-0.14 +/- 0.11	0.14 +/- 0.06	-0.1 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	2089	-0.12 +/- 0.08	0.15 +/- 0.06	-0.1 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	1374	-0.11 +/- 0.11	0.16 +/- 0.06	-0.11 +/- 0.08	-	-	-	Bragaglia et al. (2012)
Be 39	1139	-0.1 +/- 0.11	0.06 +/- 0.05	-0.09 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	2284	-0.08 +/- 0.12	0.14 +/- 0.07	-0.05 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	1068	-0.18 +/- 0.09	0.12 +/- 0.08	-0.11 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	591	-0.11 +/- 0.11	0.07 +/- 0.05	-0.1 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	802	-0.11 +/- 0.11	0.06 +/- 0.05	-0.11 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	1447	-0.09 +/- 0.12	0.09 +/- 0.05	-0.1 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	984	-0.13 +/- 0.11	-0.04 +/- 0.04	-0.06 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	537	-0.17 +/- 0.12	0.26 +/- 0.13	-0.1 +/- 0.04	-	-	-	Bragaglia et al. (2012)
Be 39	618	-0.1 +/- 0.12	0.24 +/- 0.13	-0.12 +/- 0.06	-	-	-	Bragaglia et al. (2012)
Be 39	1411	-0.14 +/- 0.11	-0.05 +/- 0.04	-0.05 +/- 0.01	-	-	-	Bragaglia et al. (2012)
Be 39	1363	-0.11 +/- 0.11	0.29 +/- 0.13	-0.06 +/- 0.03	-	-	-	Bragaglia et al. (2012)
Be 39	1547	-0.11 +/- 0.11	0.05 +/- 0.1	-0.05 +/- 0.1	-	-	-	Bragaglia et al. (2012)
Be 39	1057	-0.11 +/- 0.13	0.26 +/- 0.19	-0.07 +/- 0.03	-	-	-	Bragaglia et al. (2012)
Be 39	1310	-0.11 +/- 0.08	0.27 +/- 0.18	-0.07 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	773	-0.11 +/- 0.1	0.33 +/- 0.2	-0.11 +/- 0.06	-	-	-	Bragaglia et al. (2012)
Be 39	2088	-0.31 +/- 0.21	0.11 +/- 0.01	-0.15 +/- 0.07	-	-	-	Bragaglia et al. (2012)
Be 39	11	0.04 +/- 0.18	0.1 +/- 0.04	0.02 +/- 0.02	-	-	-	Bragaglia et al. (2012)
Be 39	Avg	-0.13 +/- 0.06	0.17 +/- 0.11	-0.09 +/- 0.04	-	-	-	-
Collinder 261	1045	0.42 +/- 0.2	0.08 +/- 0.1	0.77 +/- 0.02	-0.01	-	-	Friel et al. (2003)
Collinder 261	1080	0.47 +/- 0.25	0.08 +/- 0.1	0.17 +/- 0.24	-0.09	-	-	Friel et al. (2003)
Collinder 261	1871	0.27 +/- 0.27	-0.02 +/- 0.1	0.51 +/- 0.22	-0.16	-	-	Friel et al. (2003)
Collinder 261	2105	0.26 +/- 0.18	0.08 +/- 0.1	0.53 +/- 0.24	-0.05	-	-	Friel et al. (2003)
Collinder 261	1817	-0.26 +/- 0.14	0.22 +/- 0.1	0.01 +/- 0.21	-	-	-	Carretta et al. (2005)
Collinder 261	2289	0 +/- 0.13	0.18 +/- 0.1	0.37 +/- 0.08	-	-	-	Carretta et al. (2005)
Collinder 261	2268	0.04 +/- 0.11	-0.01 +/- 0.1	0.23 +/- 0.03	-	-	-	Carretta et al. (2005)
Collinder 261	2105	-0.02 +/- 0.15	0.14 +/- 0.1	0.38 +/- 0.07	-	-	-	Carretta et al. (2005)
Collinder 261	1045	0.07 +/- 0.16	0.01 +/- 0.1	0.39 +/- 0.08	-	-	-	Carretta et al. (2005)
Collinder 261	1080	0.06 +/- 0.15	0.16 +/- 0.1	0.34 +/- 0.09	-	-	-	Carretta et al. (2005)
Collinder 261	Avg	0.13 +/- 0.22	0.09 +/- 0.08	0.37 +/- 0.21	-0.08 +/- 0.06	-	-	-
Hyades	24357	-0.16 +/- 0.16	0.38 +/- 0.15	0.14 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	25102	-0.15 +/- 0.16	0.64 +/- 0.15	0.13 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	26015	0.04 +/- 0.16	0.35 +/- 0.15	-0.04 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	26345	0.09 +/- 0.16	0.33 +/- 0.15	-0.13 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	26911	-0.01 +/- 0.16	0.49 +/- 0.15	0.02 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	27397	0.45 +/- 0.16	-0.33 +/- 0.15	0.18 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	27459	0.05 +/- 0.16	0.12 +/- 0.15	-0.09 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	27524	-0.36 +/- 0.16	0.75 +/- 0.15	0.17 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	27534	0 +/- 0.16	0.35 +/- 0.15	-0.17 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	27561	-0.01 +/- 0.16	0.3 +/- 0.15	-0.13 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	27848	0.09 +/- 0.16	0.12 +/- 0.15	-0.24 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	27991	0.09 +/- 0.16	0.15 +/- 0.15	-0.12 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	28406	-0.01 +/- 0.16	0.18 +/- 0.15	-0.17 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	28556	0.16 +/- 0.16	0.06 +/- 0.15	0.02 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	28568	-0.08 +/- 0.16	0.38 +/- 0.15	0.02 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	28677	0.24 +/- 0.16	0.02 +/- 0.15	0.21 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	28736	0.1 +/- 0.16	0.43 +/- 0.15	-0.12 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	28911	0.03 +/- 0.16	0.39 +/- 0.15	-0.12 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	29169	0.19 +/- 0.16	0.14 +/- 0.15	0.19 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	29225	0.2 +/- 0.16	0.31 +/- 0.15	-0.13 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	30034	0.2 +/- 0.16	-0.12 +/- 0.15	-0.09 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	30810	0.02 +/- 0.16	0.22 +/- 0.15	-0.13 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	30869	0.04 +/- 0.16	0.24 +/- 0.15	-0.08 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	31236	-0.2 +/- 0.16	0.55 +/- 0.15	0.07 +/- 0.07	-0.07	-	-	Varenne & Monier (1999)
Hyades	31845	0.07 +/- 0.16	0.19 +/- 0.15	-0.17 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	18404	0.09 +/- 0.16	0.22 +/- 0.15	-0.13 +/- 0.07	-0.08	-	-	Varenne & Monier (1999)
Hyades	27819	0.04 +/- 0.12	0.09 +/- 0.1	0.21 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	27934	0.17 +/- 0.12	0.15 +/- 0.1	0.42 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	27946	-0.2 +/- 0.12	0.54 +/- 0.1	0.38 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	27962	0.38 +/- 0.12	-0.48 +/- 0.1	0.11 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28024	-0.47 +/- 0.12	0.78 +/- 0.1	0.18 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28226	0.29 +/- 0.12	-0.51 +/- 0.1	-0.11 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28319	-0.03 +/- 0.12	0.08 +/- 0.1	-0.38 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28355	0.27 +/- 0.12	-0.32 +/- 0.1	-0.34 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28527	0.17 +/- 0.12	-0.3 +/- 0.1	-0.1 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28546	0.28 +/- 0.12	-0.47 +/- 0.1	-0.06 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	28910	0.2 +/- 0.12	-0.14 +/- 0.1	0.33 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	29388	0.12 +/- 0.12	0.21 +/- 0.1	0.41 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	29499	0.33 +/- 0.12	-0.17 +/- 0.1	0.11 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	30210	0.48 +/- 0.12	-1.05 +/- 0.1	-0.08 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	32301	0.1 +/- 0.12	0.17 +/- 0.1	0.25 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	33204	0.29 +/- 0.12	-0.54 +/- 0.1	-0.14 +/- 0.17	-	-	-	Varenne & Monier (1999)
Hyades	HIP14976	0.18 +/- 0.03	0.3 +/- 0.18	0.01 +/- 0.02	-0.08	-	-	Schuler et al. (2006); Schuler, King & The (2009)
Hyades	HIP19793	0.23 +/- 0.03	0.27 +/- 0.15	0.05 +/- 0.03	-0.09	-	-	Schuler et al. (2006); Schuler, King & The (2009)
Hyades	HIP21099	0.19 +/- 0.04	0.37 +/- 0.16	0.02 +/- 0.02	-0.08	-	-	Schuler et al. (2006); Schuler, King & The (2009)
Hyades	GammaTau	0.24 +/- 0.08	0.22 +/- 0.1	0.32 +/- 0.09	-0.13	-	-	Schuler et al. (2006); Schuler, King & The (2009)
Hyades	DeltaTau	0.24 +/- 0.08	0.26 +/- 0.09	0.27 +/- 0.09	-0.13	-	-	Schuler et al. (2006); Schuler, King & The (2009)
Hyades	EpsilonTau	0.31 +/- 0.08	0.22 +/- 0.09	0.29 +/- 0.07	-0.13	-	-	Schuler et al. (2006); Schuler, King & The (2009)
Hyades	Avg	0.1 +/- 0.19	0.14 +/- 0.36	0.03 +/- 0.19	-0.08 +/- 0.02	-	-	-
M 67	F84	-0.02 +/- 0.11	0.05 +/- 0.05	0.02 +/- 0.14	-0.17	0.08 +/- 0.19	0.12 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F105	-0.05 +/- 0.12	0.14 +/- 0.05	-0.1 +/- 0.14	-0.15	-0.04 +/- 0.19	0.25 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F108	-0.02 +/- 0.12	0.02 +/- 0.05	0.02 +/- 0.14	-0.15	0.2 +/- 0.19	0.02 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F141	-0.01 +/- 0.11	0.04 +/- 0.05	0.09 +/- 0.14	-0.16	0.07 +/- 0.19	0.11 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F151	0.01 +/- 0.12	-0.06 +/- 0.05	0.04 +/- 0.14	-0.17	0.13 +/- 0.19	0.09 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F164	0 +/- 0.07	-0.04 +/- 0.05	0.04 +/- 0.14	-0.16	0.02 +/- 0.19	0 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F170	-0.02 +/- 0.14	-0.03 +/- 0.05	0.03 +/- 0.14	-0.15	0.15 +/- 0.19	-0.03 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F224	-0.11 +/- 0.12	0.05 +/- 0.05	0.05 +/- 0.14	-0.16	-0.07 +/- 0.19	-0.04 +/- 0.1	Tautvaisiene et al. (2000)
M 67	F266	-0.02 +/- 0.1	0.01 +/- 0.05	0.06 +/- 0.14	-0.16	0.05 +/- 0.19	0.12 +/- 0.1	Tautvaisiene et al. (2000)
M 67	969	0.09 +/- 0.04	0.36 +/- 0.07	-0.15 +/- 0.06	-0.09	-	-	Randich et al. (2006)
M 67	988	0.11 +/- 0.04	0.32 +/- 0.11	-0.05 +/- 0.04	-0.11	-	-	Randich et al. (2006)
M 67	994	0.08 +/- 0.04	0.32 +/- 0.11	-0.05 +/- 0.05	-0.11	-	-	Randich et al. (2006)
M 67	995	0.13 +/- 0.03	0.38 +/- 0.08	-0.13 +/- 0.04	-0.11	-	-	Randich et al. (2006)
M 67	998	0.15 +/- 0.05	0.32 +/- 0.06	-0.09 +/- 0.06	-0.11	-	-	Randich et al. (2006)
M 67	1034	0.09 +/- 0.05	0.37 +/- 0.06	-0.1 +/- 0.06	-0.11	-	-	Randich et al. (2006)
M 67	1239	0.1 +/- 0.03	0.36 +/- 0.07	-0.14 +/- 0.09	-0.11	-	-	Randich et al. (2006)
M 67	1252	0.13 +/- 0.03	0.3 +/- 0.06	-0.19 +/- 0.06	-0.09	-	-	Randich et al. (2006)
M 67	1256	0.14 +/- 0.03	0.32 +/- 0.07	-0.21 +/- 0.04	-0.09	-	-	Randich et al. (2006)
M 67	2205	0.08 +/- 0.05	0.36 +/- 0.12	-0.04 +/- 0.06	-0.11	-	-	Randich et al. (2006)
M 67	Sanders746	0.15 +/- 0.04	0.27 +/- 0.13	-0.26 +/- 0.03	-0.08	-	-	Pace, Pasquini & Francois (2008)
M 67	Sanders1048	0.11 +/- 0.06	0.15 +/- 0.13	-0.26 +/- 0.03	-0.08	-	-	Pace, Pasquini & Francois (2008)
M 67	Sanders1092	0.15 +/- 0.04	0.29 +/- 0.27	-0.22 +/- 0.04	-0.09	-	-	Pace, Pasquini & Francois (2008)
M 67	Sanders1255	0.09 +/- 0.04	0.36 +/- 0.12	-0.24 +/- 0.05	-0.08	-	-	Pace, Pasquini & Francois (2008)
M 67	Sanders1287	0.04 +/- 0.03	0.31 +/- 0.19	-0.28 +/- 0.05	-0.09	-	-	Pace, Pasquini & Francois (2008)
M 67	Avg	0.06 +/- 0.07	0.21 +/- 0.16	-0.09 +/- 0.12	-0.12 +/- 0.03	0.07 +/- 0.09	0.07 +/- 0.09	-
Melotte 111	HD107966	-0.03 +/- 0.05	0.31 +/- 0.05	0.54 +/- 0.13	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD108382	-0.04 +/- 0.1	0.3 +/- 0.06	0.27 +/- 0.18	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD106887	0.31 +/- 0.15	-0.46 +/- 0.06	0.22 +/- 0.08	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD107655	0.18 +/- 0.05	-0.48 +/- 0.06	0.36 +/- 0.21	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD107168	0.49 +/- 0.1	-0.61 +/- 0.04	0.56 +/- 0.03	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD109307	0.15 +/- 0.09	-0.18 +/- 0.12	0.49 +/- 0.45	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD108642	0.26 +/- 0.11	-0.83 +/- 0.12	-0.14 +/- 0.14	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD107276	0.13 +/- 0.23	0.07 +/- 0.04	0.37 +/- 0.08	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD108486	0.3 +/- 0.09	-0.88 +/- 0.04	0.29 +/- 0.34	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD106999	0.18 +/- 0.13	0.08 +/- 0.04	0.85 +/- 0.11	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD107513	0.08 +/- 0.07	0.05 +/- 0.12	0.01 +/- 0.1	-	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD106103	0.19 +/- 0.05	-0.23 +/- 0.15	-0.43 +/- 0.04	-0.19	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD106691	0.02 +/- 0.16	0 +/- 0.15	-0.27 +/- 0.2	-0.18	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD106946	0.28 +/- 0.08	0.02 +/- 0.15	-0.45 +/- 0.14	-0.25	-	-	Gebran, Monier & Richard (2008)
Melotte 111	HD109530	0.25 +/- 0.09	0.13 +/- 0.14	-0.31 +/- 0.12	-0.21	-	-	Gebran, Monier & Richard (2008)
Melotte 111	Avg	0.18 +/- 0.14	-0.18 +/- 0.39	0.16 +/- 0.4	-0.21 +/- 0.03	-	-	-
NGC 752	Star77	0.1 +/- 0.05	-	-	-	0.27 +/- 0.15	0.17 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 752	Star137	0.08 +/- 0.06	-	-	-	0.25 +/- 0.15	0.07 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 752	Star295	0.11 +/- 0.05	-	-	-	0.29 +/- 0.15	0.16 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 752	Star311	0.1 +/- 0.05	-	-	-	0.24 +/- 0.15	0.15 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 752	Avg	0.1 +/- 0.01	-	-	-	0.26 +/- 0.02	0.14 +/- 0.05	-
NGC 1817	1027	-0.1 +/- 0.05	-	-	-	0.2 +/- 0.15	0.19 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 1817	2059	-0.06 +/- 0.05	-	-	-	0.16 +/- 0.15	0.14 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 1817	Avg	-0.08 +/- 0.03	-	-	-	0.18 +/- 0.03	0.17 +/- 0.04	-
NGC 2360	Star6	-0.07 +/- 0.05	-	-	-	0.26 +/- 0.15	0.12 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 2360	Star8	0.01 +/- 0.06	-	-	-	0.24 +/- 0.15	0.11 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 2360	Avg	-0.03 +/- 0.06	-	-	-	0.25 +/- 0.01	0.12 +/- 0.01	-
NGC 2506	438	-0.18 +/- 0.08	-	-	-	0.08 +/- 0.08	0.17 +/- 0.15	Mikolaitis et al. (2011b)
NGC 2506	443	-0.24 +/- 0.07	-	-	-	0.1 +/- 0.07	0.24 +/- 0.15	Mikolaitis et al. (2011b)
NGC 2506	456	-0.23 +/- 0.06	-	-	-	0.07 +/- 0.05	0.2 +/- 0.15	Mikolaitis et al. (2011b)
NGC 2506	459	-0.29 +/- 0.06	-	-	-	-0.11 +/- 0.05	0.19 +/- 0.15	Mikolaitis et al. (2011b)
NGC 2506	2212	-0.13 +/- 0.06	-	-	-	0.42 +/- 0.15	0.24 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 2506	3231	-0.19 +/- 0.06	-	-	-	0.44 +/- 0.15	0.33 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 2506	4138	-0.15 +/- 0.05	-	-	-	0.44 +/- 0.15	0.3 +/- 0.07	Reddy, Giridhar & Lambert (2012)
NGC 2506	Avg	-0.2 +/- 0.06	-	-	-	0.21 +/- 0.22	0.24 +/- 0.06	-
NGC 3114	HD87109	0.01 +/- 0.13	0.04 +/- 0.18	0.24 +/- 0.21	-	-	-	Santrich, Pereira & Drake (2013)
NGC 3114	HD87479	0.03 +/- 0.16	0.13 +/- 0.18	0.14 +/- 0.21	-	-	-	Santrich, Pereira & Drake (2013)
NGC 3114	HD87566	0.06 +/- 0.18	0.17 +/- 0.18	0.14 +/- 0.21	-	-	-	Santrich, Pereira & Drake (2013)
NGC 3114	HD87833	0.01 +/- 0.15	0.22 +/- 0.18	0.24 +/- 0.21	-	-	-	Santrich, Pereira & Drake (2013)
NGC 3114	HD304859	0.11 +/- 0.18	0.03 +/- 0.18	0.07 +/- 0.21	-	-	-	Santrich, Pereira & Drake (2013)
NGC 3114	HD304864	0.07 +/- 0.15	-0.08 +/- 0.18	0.07 +/- 0.21	-	-	-	Santrich, Pereira & Drake (2013)
NGC 3114	Avg	0.05 +/- 0.04	0.09 +/- 0.11	0.15 +/- 0.08	-	-	-	-
NGC 6134	39	0.24 +/- 0.05	-0.23 +/- 0.06	-0.07 +/- 0.06	-	0.07 +/- 0.02	-0.09 +/- 0.1	Mikolaitis et al. (2010)
NGC 6134	69	0.11 +/- 0.05	-0.11 +/- 0.06	0.04 +/- 0.04	-	-0.01 +/- 0.05	0.01 +/- 0.1	Mikolaitis et al. (2010)
NGC 6134	75	0.22 +/- 0.05	-0.14 +/- 0.06	0.06 +/- 0.04	-	0.08 +/- 0.05	0.13 +/- 0.1	Mikolaitis et al. (2010)
NGC 6134	114	0.11 +/- 0.05	-0.15 +/- 0.06	0.02 +/- 0.07	-	0.13 +/- 0.01	0.04 +/- 0.1	Mikolaitis et al. (2010)
NGC 6134	129	0.05 +/- 0.05	-0.1 +/- 0.06	0.2 +/- 0.07	-	0.05 +/- 0.07	0.2 +/- 0.1	Mikolaitis et al. (2010)
NGC 6134	157	0.16 +/- 0.05	-0.13 +/- 0.06	0.01 +/- 0.06	-	0.24 +/- 0.05	0.04 +/- 0.1	Mikolaitis et al. (2010)
NGC 6134	Avg	0.15 +/- 0.07	-0.14 +/- 0.05	0.04 +/- 0.09	-	0.09 +/- 0.09	0.06 +/- 0.1	-
NGC 6253	2509	0.51 +/- 0.11	-	-	-	0.17 +/- 0.14	0.06 +/- 0.15	Carretta, Bragaglia & Gratton (2007)
NGC 6253	2885	0.53 +/- 0.14	-	-	-	0.22 +/- 0.21	0.06 +/- 0.15	Carretta, Bragaglia & Gratton (2007)
NGC 6253	4510	0.48 +/- 0.12	-	-	-	0.17 +/- 0.14	0.06 +/- 0.15	Carretta, Bragaglia & Gratton (2007)
NGC 6253	3595	0.54 +/- 0.09	-	-	-	0.24 +/- 0.16	0.06 +/- 0.15	Carretta, Bragaglia & Gratton (2007)
NGC 6253	Avg	0.52 +/- 0.03	-	-	-	0.2 +/- 0.04	0.06 +/- 0	-
NGC 6475	HD162679	0.06 +/- 0.08	0.32 +/- 0.04	-0.24 +/- 0.05	-	-	-	Villanova, Carraro & Saviane (2009)
NGC 6475	HD162817	0.15 +/- 0.05	0.38 +/- 0.05	-0.09 +/- 0.08	-	-	-	Villanova, Carraro & Saviane (2009)
NGC 6475	HD162391	0.12 +/- 0.01	-0.23 +/- 0.05	0.51 +/- 0.07	-	-	-	Villanova, Carraro & Saviane (2009)
NGC 6475	HD162587	0.16 +/- 0.01	0.04 +/- 0.05	0.33 +/- 0.04	-	-	-	Villanova, Carraro & Saviane (2009)
NGC 6475	JJ10	0.14 +/- 0.01	0.22 +/- 0.05	-0.16 +/- 0.05	-	-	-	Villanova, Carraro & Saviane (2009)
NGC 6475	JJ8	0.07 +/- 0.05	0.25 +/- 0.05	-0.28 +/- 0.03	-	-	-	Villanova, Carraro & Saviane (2009)
NGC 6475	Avg	0.12 +/- 0.04	0.16 +/- 0.22	0.01 +/- 0.33	-	-	-	-
NGC 6791	2014	0.46 +/- 0.12	-	-	-0.05	0.47 +/- 0.1	-0.14 +/- 0.15	Carretta, Bragaglia & Gratton (2007)
NGC 6791	3009	0.62 +/- 0.14	-	-	-0.05	0.35 +/- 0.03	-0.14 +/- 0.15	Carretta, Bragaglia & Gratton (2007)
NGC 6791	T01	0.5 +/- 0.05	0.27 +/- 0.07	-0.24 +/- 0.05	-0.15	-	-	Geisler et al. (2012)
NGC 6791	T03	0.59 +/- 0.05	0.11 +/- 0.07	-0.26 +/- 0.05	-0.08	-	-	Geisler et al. (2012)
NGC 6791	T04	0.47 +/- 0.05	0.45 +/- 0.07	0.06 +/- 0.05	-0.1	-	-	Geisler et al. (2012)
NGC 6791	T05	0.51 +/- 0.05	0.39 +/- 0.07	0.16 +/- 0.05	-0.19	-	-	Geisler et al. (2012)
NGC 6791	T06	0.51 +/- 0.05	0.33 +/- 0.07	0.15 +/- 0.05	-0.16	-	-	Geisler et al. (2012)
NGC 6791	T07	0.49 +/- 0.05	0.3 +/- 0.07	0.01 +/- 0.05	-0.04	-	-	Geisler et al. (2012)
NGC 6791	T09	0.57 +/- 0.05	0.35 +/- 0.07	0.23 +/- 0.05	-0.16	-	-	Geisler et al. (2012)
NGC 6791	T10	0.47 +/- 0.05	0.32 +/- 0.07	0.28 +/- 0.05	-0.16	-	-	Geisler et al. (2012)
NGC 6791	T11	0.49 +/- 0.05	0.38 +/- 0.07	0.02 +/- 0.05	-0.08	-	-	Geisler et al. (2012)
NGC 6791	T12	0.57 +/- 0.05	0.25 +/- 0.07	0.19 +/- 0.05	-0.09	-	-	Geisler et al. (2012)
NGC 6791	T13	0.59 +/- 0.05	0.37 +/- 0.07	0.06 +/- 0.05	-0.11	-	-	Geisler et al. (2012)
NGC 6791	T14	0.48 +/- 0.05	0.46 +/- 0.07	0.07 +/- 0.05	-0.18	-	-	Geisler et al. (2012)
NGC 6791	T15	0.46 +/- 0.05	0.29 +/- 0.07	0.27 +/- 0.05	-0.04	-	-	Geisler et al. (2012)
NGC 6791	T17	0.56 +/- 0.05	0.22 +/- 0.07	0.18 +/- 0.05	-0.09	-	-	Geisler et al. (2012)
NGC 6791	T18	0.5 +/- 0.05	0.22 +/- 0.07	-0.27 +/- 0.05	-0.11	-	-	Geisler et al. (2012)
NGC 6791	T19	0.63 +/- 0.05	0.14 +/- 0.07	0.27 +/- 0.05	-0.11	-	-	Geisler et al. (2012)
NGC 6791	T31	0.5 +/- 0.05	0.21 +/- 0.07	-0.33 +/- 0.05	-0.11	-	-	Geisler et al. (2012)
NGC 6791	T32	0.55 +/- 0.05	0.27 +/- 0.07	-0.29 +/- 0.05	-0.11	-	-	Geisler et al. (2012)
NGC 6791	T33	0.48 +/- 0.05	0.2 +/- 0.07	-0.27 +/- 0.05	-	-	Geisler2012	Geisler et al. (2012)
NGC 6791	T35	0.51 +/- 0.05	0.2 +/- 0.07	-0.27 +/- 0.05	-	-	-	Geisler et al. (2012)
NGC 6791	Avg	0.52 +/- 0.05	0.29 +/- 0.1	0 +/- 0.22	-0.11 +/- 0.05	0.41 +/- 0.08	-0.14 +/- 0	-
NGC 7789	K415	-0.03 +/- 0.12	-0.2 +/- 0.05	0.22 +/- 0.16	-0.12	-	-	Tautvaisiene et al. (2005)
NGC 7789	K468	-0.08 +/- 0.1	-0.06 +/- 0.05	0.2 +/- 0.16	-0.12	-	-	Tautvaisiene et al. (2005)
NGC 7789	K501	-0.07 +/- 0.07	-0.05 +/- 0.05	0.23 +/- 0.16	-0.14	-	-	Tautvaisiene et al. (2005)
NGC 7789	K605	-0.02 +/- 0.08	-0.1 +/- 0.05	0.12 +/- 0.16	-0.11	-	-	Tautvaisiene et al. (2005)
NGC 7789	K665	0 +/- 0.05	-0.11 +/- 0.05	0.1 +/- 0.16	-0.11	-	-	Tautvaisiene et al. (2005)
NGC 7789	K669	-0.15 +/- 0.1	0.1 +/- 0.05	0.12 +/- 0.16	-0.12	-	-	Tautvaisiene et al. (2005)
NGC 7789	K751	-0.01 +/- 0.11	-0.15 +/- 0.05	0.08 +/- 0.16	-0.12	-	-	Tautvaisiene et al. (2005)
NGC 7789	K765	-0.04 +/- 0.09	0.03 +/- 0.05	0.2 +/- 0.16	-0.11	-	-	Tautvaisiene et al. (2005)
NGC 7789	Avg	-0.05 +/- 0.05	-0.07 +/- 0.1	0.16 +/- 0.06	-0.12 +/- 0.01	-	-	-
IC 4651	27	0.1 +/- 0.05	-0.05 +/- 0.07	-0.01 +/- 0.05	-	0.03 +/- 0.03	0.14 +/- 0.15	Mikolaitis et al. (2011a)
IC 4651	72	0.13 +/- 0.05	-0.04 +/- 0.07	-0.03 +/- 0.04	-	0.08 +/- 0.07	0.1 +/- 0.15	Mikolaitis et al. (2011a)
IC 4651	76	0.11 +/- 0.05	0.05 +/- 0.07	-0.01 +/- 0.05	-	0.05 +/- 0.05	0.13 +/- 0.15	Mikolaitis et al. (2011a)
IC 4651	146	0.1 +/- 0.05	0.08 +/- 0.07	-0.03 +/- 0.04	-	0.05 +/- 0.05	0.1 +/- 0.15	Mikolaitis et al. (2011a)
IC 4651	Avg	0.11 +/- 0.01	0.01 +/- 0.06	-0.02 +/- 0.01	-	0.05 +/- 0.02	0.12 +/- 0.02	-
Pleiades	HD23157	0.22 +/- 0.07	0.02 +/- 0.14	0.1 +/- 0.06	-	-	-	Gebran & Monier (2008)
Pleiades	HD23156	0.25 +/- 0.16	-0.2 +/- 0.2	-0.26 +/- 0.11	-	-	-	Gebran & Monier (2008)
Pleiades	HD23325	0.44 +/- 0.1	-0.15 +/- 0.09	-0.35 +/- 0.16	-	-	-	Gebran & Monier (2008)
Pleiades	HD23375	0.25 +/- 0.31	-0.3 +/- 0.14	-0.2 +/- 0.27	-	-	-	Gebran & Monier (2008)
Pleiades	HD23607	0.22 +/- 0.09	-0.19 +/- 0.01	-0.4 +/- 0.21	-	-	-	Gebran & Monier (2008)
Pleiades	HD23631	0.36 +/- 0.14	-0.39 +/- 0.05	-0.29 +/- 0.12	-	-	-	Gebran & Monier (2008)
Pleiades	HD23924	0.41 +/- 0.1	-0.34 +/- 0.23	-0.08 +/- 0.21	-	-	-	Gebran & Monier (2008)
Pleiades	HD22615	0.25 +/- 0.06	-0.19 +/- 0.06	-0.09 +/- 0.06	-	-	-	Gebran & Monier (2008)
Pleiades	HD23863	0.13 +/- 0.11	0.26 +/- 0.05	-0.21 +/- 0.19	-	-	-	Gebran & Monier (2008)
Pleiades	HD23791	0.25 +/- 0.17	0.03 +/- 0.14	0.11 +/- 0.08	-	-	-	Gebran & Monier (2008)
Pleiades	HD23351	0.16 +/- 0.15	-0.22 +/- 0.18	-0.61 +/- 0.16	-0.24	-	-	Gebran & Monier (2008)
Pleiades	HD23609	0.18 +/- 0.17	-0.16 +/- 0.04	-0.11 +/- 0.09	-0.14	-	-	Gebran & Monier (2008)
Pleiades	HD23247	0.16 +/- 0.16	0.09 +/- 0.15	-0.58 +/- 0.17	-0.27	-	-	Gebran & Monier (2008)
Pleiades	HD23732	0.12 +/- 0.09	0.24 +/- 0.32	-0.5 +/- 0.14	-0.22	-	-	Gebran & Monier (2008)
Pleiades	HD23511	0.18 +/- 0.11	0.09 +/- 0.38	-0.39 +/- 0.3	-0.17	-	-	Gebran & Monier (2008)
Pleiades	Avg	0.24 +/- 0.1	-0.09 +/- 0.2	-0.26 +/- 0.22	-0.21 +/- 0.05	-	-	-
Praesepe	KW23	0.14 +/- 0.08	-0.19 +/- 0.09	-0.12 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW30	0.12 +/- 0.08	-0.1 +/- 0.09	-0.13 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW58	0.11 +/- 0.09	-0.19 +/- 0.09	-0.11 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW181	0.15 +/- 0.1	-0.01 +/- 0.09	-0.08 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW208	0.1 +/- 0.1	-0.18 +/- 0.06	-0.1 +/- 0.06	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW288	0.08 +/- 0.09	-0.13 +/- 0.06	-0.04 +/- 0.06	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW301	0.16 +/- 0.09	-0.18 +/- 0.06	-0.06 +/- 0.06	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW335	0.13 +/- 0.09	-0.14 +/- 0.07	-0.08 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW399	0.08 +/- 0.09	-0.23 +/- 0.07	-0.07 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW432	0.17 +/- 0.09	-0.28 +/- 0.07	-0.07 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	KW508	0.05 +/- 0.1	0.02 +/- 0.07	-0.03 +/- 0.08	-0.07	-	-	Boesgaard, Roper & Lum (2013)
Praesepe	Avg	0.12 +/- 0.04	-0.15 +/- 0.09	-0.08 +/- 0.03	-0.10 +/- 0.00	-	-	-
Trumpler 20	80	0.18 +/- 0.14	0.01 +/- 0.12	0 +/- 0.15	-0.1	-	-	Carraro et al. (2014)
Trumpler 20	207	0.19 +/- 0.12	0.06 +/- 0.12	0.02 +/- 0.05	-0.1	-	-	Carraro et al. (2014)
Trumpler 20	258	0.16 +/- 0.13	0.11 +/- 0.12	0 +/- 0.08	-0.1	-	-	Carraro et al. (2014)
Trumpler 20	542	0.21 +/- 0.12	-0.02 +/- 0.12	0.01 +/- 0.04	-0.1	-	-	Carraro et al. (2014)
Trumpler 20	609	0.2 +/- 0.13	-0.02 +/- 0.12	0 +/- 0.08	-0.1	-	-	Carraro et al. (2014)
Trumpler 20	Avg	0.19 +/- 0.02	0.03 +/- 0.06	0.01 +/- 0.01	-0.07 +/- 0.00	-	-	-
NGC 2808	7183	-1.02 +/- 0.13	0.33 +/- 0.29	0.23 +/- 0.09	-	-	-	Carretta et al. (2006)
NGC 2808	7315	-1.18 +/- 0.1	0.6 +/- 0.04	-0.12 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	7536	-1.02 +/- 0.13	0.61 +/- 0.05	0.01 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	7558	-1.15 +/- 0.12	0.65 +/- 0.21	0.05 +/- 0.06	-	-	-	Carretta et al. (2006)
NGC 2808	8204	-0.99 +/- 0.15	0.54 +/- 0	0 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	8679	-	0.08 +/- 0.03	0.31 +/- 0.04	-	-	-	Carretta et al. (2006)
NGC 2808	8826	-0.92 +/- 0.15	-0.39 +/- -	0.48 +/- 0.17	-	-	-	Carretta et al. (2006)
NGC 2808	9724	-1.09 +/- 0.15	0.05 +/- 0.09	0.44 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	10012	-1 +/- 0.15	-0.01 +/- 0.16	0.38 +/- 0.15	-	-	-	Carretta et al. (2006)
NGC 2808	10105	-1.15 +/- 0.12	0.59 +/- 0.01	-0.11 +/- 0.02	-	-	-	Carretta et al. (2006)
NGC 2808	10265	-0.98 +/- 0.15	0.03 +/- 0.05	0.42 +/- 0.17	-	-	-	Carretta et al. (2006)
NGC 2808	10341	-1.03 +/- 0.11	-0.66 +/- -	0.54 +/- 0.09	-	-	-	Carretta et al. (2006)
NGC 2808	13575	-1.16 +/- 0.13	0.5 +/- 0.02	-0.03 +/- 0.02	-	-	-	Carretta et al. (2006)
NGC 2808	30523	-1.08 +/- 0.11	0.62 +/- 0.01	-0.02 +/- 0.11	-	-	-	Carretta et al. (2006)
NGC 2808	30720	-1.12 +/- 0.11	0.55 +/- 0.08	-0.02 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	30873	-	0.08 +/- 0.1	0.5 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	30900	-1.08 +/- 0.14	0.57 +/- 0.04	0.12 +/- 0.15	-	-	-	Carretta et al. (2006)
NGC 2808	31361	-1.01 +/- 0.13	-0.32 +/- 0.16	0.59 +/- 0.14	-	-	-	Carretta et al. (2006)
NGC 2808	31823	-1.11 +/- 0.11	-0.14 +/- 0.1	0.44 +/- 0.15	-	-	-	Carretta et al. (2006)
NGC 2808	31851	-1.02 +/- 0.14	-0.39 +/- -	0.58 +/- 0.12	-	-	-	Carretta et al. (2006)
NGC 2808	32398	-1.06 +/- 0.09	0.4 +/- 0.08	-0.02 +/- 0.12	-	-	-	Carretta et al. (2006)
NGC 2808	32469	-1.15 +/- 0.1	0.36 +/- 0.09	0.37 +/- 0.12	-	-	-	Carretta et al. (2006)
NGC 2808	32909	-0.97 +/- 0.13	0.03 +/- 0.15	0.32 +/- 0	-	-	-	Carretta et al. (2006)
NGC 2808	32924	-1.12 +/- 0.09	0.51 +/- -	0.48 +/- 0.08	-	-	-	Carretta et al. (2006)
NGC 2808	33452	-1.04 +/- 0.16	0.61 +/- 0.07	-0.03 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	33918	-0.99 +/- 0.16	0.53 +/- 0.07	0.08 +/- 0.04	-	-	-	Carretta et al. (2006)
NGC 2808	34634	-1.12 +/- 0.13	0.55 +/- 0.03	-0.06 +/- 0.11	-	-	-	Carretta et al. (2006)
NGC 2808	35265	-1.09 +/- 0.16	0.6 +/- 0	-0.05 +/- -	-	-	-	Carretta et al. (2006)
NGC 2808	37496	-1 +/- 0.13	0.57 +/- 0.2	0.03 +/- 0.05	-	-	-	Carretta et al. (2006)
NGC 2808	37505	-1.06 +/- 0.11	0.44 +/- 0.03	0.07 +/- 0.09	-	-	-	Carretta et al. (2006)
NGC 2808	37831	-1.11 +/- 0.13	0.67 +/- 0.08	0.1 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	37998	-1.01 +/- 0.14	0.61 +/- 0.07	0.18 +/- 0.17	-	-	-	Carretta et al. (2006)
NGC 2808	38228	-0.97 +/- 0.13	0.67 +/- 0.11	0.03 +/- 0.09	-	-	-	Carretta et al. (2006)
NGC 2808	38244	-1.15 +/- 0.14	0.68 +/- 0.07	0.08 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	38559	-	-0.06 +/- 0.07	0.7 +/- 0.17	-	-	-	Carretta et al. (2006)
NGC 2808	38967	-1.13 +/- 0.17	0.45 +/- 0.18	0.1 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	39060	-0.95 +/- 0.13	0.49 +/- 0	0.16 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	40983	-0.96 +/- 0.13	-0.32 +/- 0.27	0.39 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	41008	-0.99 +/- 0.17	-0.19 +/- -	0.71 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	41050	-0.98 +/- 0.13	0.48 +/- 0.04	0.04 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	41207	-1.14 +/- 0.11	0.51 +/- 0.05	0.09 +/- 0.1	-	-	-	Carretta et al. (2006)
NGC 2808	41688	-0.95 +/- 0.14	-0.01 +/- -	0.44 +/- 0.15	-	-	-	Carretta et al. (2006)
NGC 2808	41828	-1.02 +/- 0.13	0.34 +/- 0.02	0.18 +/- 0.08	-	-	-	Carretta et al. (2006)
NGC 2808	41969	-0.99 +/- 0.14	0.51 +/- 0.05	-0.02 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	42122	-1.06 +/- 0.12	0.48 +/- 0.04	0.18 +/- 0.04	-	-	-	Carretta et al. (2006)
NGC 2808	42996	-1.05 +/- 0.17	0.07 +/- 0.13	0.53 +/- 0.02	-	-	-	Carretta et al. (2006)
NGC 2808	43097	-0.99 +/- 0.16	-0.18 +/- -	0.45 +/- 0.15	-	-	-	Carretta et al. (2006)
NGC 2808	43247	-0.97 +/- 0.14	-0.35 +/- 0.29	0.39 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	43794	-1.03 +/- 0.14	0.65 +/- 0.05	-0.1 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	44526	-1 +/- 0.16	-0.24 +/- 0.15	1.02 +/- 0.14	-	-	-	Carretta et al. (2006)
NGC 2808	44665	-1 +/- 0.14	0.39 +/- 0.01	0.3 +/- 0.11	-	-	-	Carretta et al. (2006)
NGC 2808	44984	-1.17 +/- 0.14	0.62 +/- 0.13	0.02 +/- 0.01	-	-	-	Carretta et al. (2006)
NGC 2808	44996	-0.97 +/- 0.15	0.42 +/- 0.01	0.14 +/- 0.14	-	-	-	Carretta et al. (2006)
NGC 2808	45443	-1.01 +/- 0.11	0.52 +/- 0.03	-0.04 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	45496	-1.1 +/- 0.12	-0.17 +/- 0.16	0.31 +/- 0.01	-	-	-	Carretta et al. (2006)
NGC 2808	45701	-0.93 +/- 0.14	0.44 +/- 0.01	0.07 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	46036	-0.95 +/- 0.14	0.6 +/- 0.01	-0.12 +/- 0.12	-	-	-	Carretta et al. (2006)
NGC 2808	46520	-0.97 +/- 0.1	-0.31 +/- 0.24	0.81 +/- 0.09	-	-	-	Carretta et al. (2006)
NGC 2808	46587	-1.14 +/- 0.15	-0.55 +/- 0.15	0.7 +/- 0.02	-	-	-	Carretta et al. (2006)
NGC 2808	46663	-1 +/- 0.14	-0.56 +/- 0.31	0.49 +/- 0.11	-	-	-	Carretta et al. (2006)
NGC 2808	46868	-1.1 +/- 0.09	0.44 +/- 0.04	0.19 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	46908	-1.02 +/- 0.12	0.47 +/- 0.04	0.28 +/- 0.12	-	-	-	Carretta et al. (2006)
NGC 2808	46924	-1.05 +/- 0.17	0.26 +/- 0.01	0.34 +/- 0	-	-	-	Carretta et al. (2006)
NGC 2808	47421	-1.05 +/- 0.13	0.23 +/- 0.18	0.4 +/- 0.02	-	-	-	Carretta et al. (2006)
NGC 2808	47502	-1.06 +/- 0.13	-0.6 +/- 0.12	0.64 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	47805	-1.07 +/- 0.11	0.4 +/- 0.11	0.4 +/- 0.09	-	-	-	Carretta et al. (2006)
NGC 2808	48001	-1.12 +/- 0.11	0.37 +/- 0.07	0.33 +/- 0.01	-	-	-	Carretta et al. (2006)
NGC 2808	48011	-0.95 +/- 0.15	-0.61 +/- 0.08	0.66 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	48424	-1 +/- 0.15	0.49 +/- 0.05	0.14 +/- 0.1	-	-	-	Carretta et al. (2006)
NGC 2808	49122	-0.98 +/- 0.11	0.53 +/- -	0.2 +/- 0.04	-	-	-	Carretta et al. (2006)
NGC 2808	49493	-1.1 +/- 0.17	0.66 +/- 0.04	0.13 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	49753	-1.05 +/- 0.15	0.38 +/- 0	0.24 +/- 0.08	-	-	-	Carretta et al. (2006)
NGC 2808	50685	-0.99 +/- 0.14	0.62 +/- 0.03	-0.12 +/- 0.14	-	-	-	Carretta et al. (2006)
NGC 2808	50910	-1.09 +/- 0.12	0.09 +/- 0.18	0.41 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	51256	-1.04 +/- 0.1	0.26 +/- 0.02	0.38 +/- 0.12	-	-	-	Carretta et al. (2006)
NGC 2808	51519	-1.1 +/- 0.13	0.74 +/- 0.03	0.04 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	51918	-1.08 +/- 0.14	-0.47 +/- -	0.6 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	51930	-1.07 +/- 0.17	0.21 +/- 0.02	0.42 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	52006	-0.95 +/- 0.13	-0.72 +/- 0.25	0.65 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	52048	-1.02 +/- 0.13	0.53 +/- 0.2	0.12 +/- 0.1	-	-	-	Carretta et al. (2006)
NGC 2808	52647	-1.01 +/- 0.08	0.44 +/- 0.02	0 +/- 0.13	-	-	-	Carretta et al. (2006)
NGC 2808	52891	-1.02 +/- 0.15	0.24 +/- 0.05	0.19 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	53209	-1.04 +/- 0.14	-0.15 +/- -	0.4 +/- 0.03	-	-	-	Carretta et al. (2006)
NGC 2808	53284	-1.07 +/- 0.13	0.69 +/- 0.04	-0.08 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	53629	-1.05 +/- 0.16	0.61 +/- 0.04	-0.01 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	54264	-1.14 +/- 0.15	0.37 +/- 0.06	0.18 +/- 0.07	-	-	-	Carretta et al. (2006)
NGC 2808	54284	-0.99 +/- 0.16	0.39 +/- 0.05	0.25 +/- 0.18	-	-	-	Carretta et al. (2006)
NGC 2808	54644	-1.09 +/- 0.13	0.44 +/- 0.02	-0.13 +/- -	-	-	-	Carretta et al. (2006)
NGC 2808	54756	-1.11 +/- 0.09	0.23 +/- 0	0.31 +/- 0.11	-	-	-	Carretta et al. (2006)
NGC 2808	55354	-0.98 +/- 0.1	-0.13 +/- 0.12	0.44 +/- 0.1	-	-	-	Carretta et al. (2006)
NGC 2808	55609	-1 +/- 0.1	0.46 +/- 0.01	0.06 +/- 0.14	-	-	-	Carretta et al. (2006)
NGC 2808	55822	-0.99 +/- 0.11	-0.3 +/- 0.24	0.78 +/- 0.06	-	-	-	Carretta et al. (2006)
NGC 2808	56710	-1.12 +/- 0.12	0.6 +/- 0.08	0.07 +/- 0.16	-	-	-	Carretta et al. (2006)
NGC 2808	56924	-1.04 +/- 0.13	0.47 +/- 0.17	0.27 +/- 0.05	-	-	-	Carretta et al. (2006)
NGC 2808	Avg	-1.04 +/- 0.06	0.25 +/- 0.39	0.25 +/- 0.25	-	-	-	-
Local Field	80	-0.59 +/- 0.04	0.42 +/- 0.11	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	305	0.18 +/- 0.08	0.04 +/- 0.15	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	407	0.12 +/- 0.08	-0.05 +/- 0.15	-0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	699	-0.23 +/- 0.06	0.05 +/- 0.06	0.06 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	768	0.03 +/- 0.07	0.13 +/- 0.14	0.08 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	910	-0.33 +/- 0.06	0.09 +/- 0.04	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	950	-0.02 +/- 0.05	0 +/- 0.09	0 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1128	-0.64 +/- 0.06	0.67 +/- 0.16	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1349	-0.54 +/- 0.05	0.2 +/- 0.13	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1599	-0.19 +/- 0.06	0 +/- 0.15	0 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1746	-0.47 +/- 0.05	0.5 +/- 0.11	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1877	-0.3 +/- 0.05	0.02 +/- 0.17	0.07 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1931	0.34 +/- 0.07	-0.25 +/- 0.13	0.08 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1955	-0.01 +/- 0.04	-0.06 +/- 0.09	0.02 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	1976	0.19 +/- 0.06	-0.15 +/- 0.12	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2021	-0.07 +/- 0.05	-0.01 +/- 0.1	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2057	-0.18 +/- 0.04	0.03 +/- 0.13	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2194	-0.6 +/- 0.05	0.55 +/- 0.16	0.02 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2235	-0.29 +/- 0.06	0.1 +/- 0.07	0.05 +/- -0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2319	-0.55 +/- 0.04	0.21 +/- 0.1	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2711	0.06 +/- 0.06	-0.05 +/- 0.12	0.09 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2743	-0.41 +/- 0.07	0.35 +/- 0.23	-0.05 +/- 0.2	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2787	-0.11 +/- 0.06	-0.01 +/- 0.06	-0.03 +/- -0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	2909	-0.15 +/- 0.04	0.22 +/- 0.12	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3086	-0.1 +/- 0.07	0.08 +/- 0.16	-0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3142	-0.38 +/- 0.05	0.08 +/- 0.14	0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3170	-0.24 +/- 0.04	0.12 +/- 0.11	0 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3182	-0.29 +/- 0.05	0.43 +/- 0.11	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3185	-0.59 +/- 0.09	0.51 +/- 0.19	0.13 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3391	0.16 +/- 0.09	-0.03 +/- 0.17	0.12 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3479	-0.26 +/- 0.05	0.26 +/- 0.13	-0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3497	-0.32 +/- 0.08	0.39 +/- 0.19	0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3704	-0.35 +/- 0.08	0.07 +/- 0.17	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3734	-0.06 +/- 0.04	0.08 +/- 0.09	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	3909	-0.03 +/- 0.09	-0.08 +/- 0.05	-0.04 +/- -0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	4830	0.12 +/- 0.04	-0.12 +/- 0.1	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	4892	-0.29 +/- 0.05	0.03 +/- 0.13	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5054	-0.62 +/- 0.05	0.56 +/- 0.13	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5264	0 +/- 0.04	-0.05 +/- 0.12	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5301	-0.11 +/- 0.05	0.01 +/- 0.13	-0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5315	-0.46 +/- 0.09	0.5 +/- 0.26	0.17 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5700	0.04 +/- 0.06	0.03 +/- 0.13	-0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5817	-0.08 +/- 0.06	0.37 +/- 0.15	-0.04 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	5862	0.17 +/- 0.08	0.06 +/- 0.05	0.04 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	6177	-0.11 +/- 0.07	0.28 +/- 0.22	-0.06 +/- 0.21	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	6607	-0.44 +/- 0.05	0.49 +/- 0.12	0.07 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	6653	0.22 +/- 0.06	-0.17 +/- 0.14	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	6856	-0.1 +/- 0.06	0.28 +/- 0.22	-0.05 +/- 0.22	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	6949	-0.5 +/- 0.05	0.33 +/- 0.14	0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	7080	0.35 +/- 0.09	-0.18 +/- 0.17	0.03 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	7091	0.02 +/- 0.11	0.24 +/- 0.2	0 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	7276	0.28 +/- 0.08	-0.3 +/- 0.15	0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	7961	-0.62 +/- 0.04	0.55 +/- 0.11	0.14 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	7978	0.05 +/- 0.05	-0.15 +/- 0.11	-0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	8398	0.2 +/- 0.06	-0.1 +/- 0.14	0.11 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	8498	0.04 +/- 0.06	0.03 +/- 0.13	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	8674	-0.61 +/- 0.05	0.46 +/- 0.13	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	8758	0 +/- 0.05	-0.03 +/- 0.11	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	8798	-0.23 +/- 0.04	0.28 +/- 0.1	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	8859	-0.3 +/- 0.04	0.08 +/- 0.09	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9085	-0.26 +/- 0.06	0.01 +/- 0.06	0.12 +/- -0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9137	-0.33 +/- 0.04	0.06 +/- 0.09	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9316	0.1 +/- 0.06	-0.05 +/- 0.14	0.11 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9381	-0.28 +/- 0.04	0.34 +/- 0.11	0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9471	0.04 +/- 0.07	0.07 +/- 0.14	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9629	-0.28 +/- 0.06	0.39 +/- 0.15	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9818	-0.05 +/- 0.06	0.22 +/- 0.14	0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	9911	0.08 +/- 0.05	-0.04 +/- 0.12	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10116	-0.01 +/- 0.05	-0.04 +/- 0.11	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10225	0.03 +/- 0.04	0.16 +/- 0.08	0.14 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10306	-0.19 +/- 0.06	0.07 +/- 0.06	0.05 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10483	-0.12 +/- 0.04	-0.05 +/- 0.1	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10492	0.34 +/- 0.11	-0.18 +/- 0.2	0.17 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10694	0.12 +/- 0.07	0.01 +/- 0.14	0 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10798	-0.51 +/- 0.09	0.3 +/- 0.24	0.02 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10842	-0.36 +/- 0.06	0.47 +/- 0.14	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	10977	-0.14 +/- 0.12	0.01 +/- 0.38	-0.09 +/- 0.22	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	11072	0 +/- 0.05	-0.03 +/- 0.1	0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	11205	-0.06 +/- 0.07	0.13 +/- 0.15	-0.04 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	11309	-0.34 +/- 0.07	0.08 +/- 0.05	0.08 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	11586	-0.45 +/- 0.04	0.17 +/- 0.09	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12048	0.12 +/- 0.06	-0.1 +/- 0.13	-0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12186	0.18 +/- 0.08	-0.19 +/- 0.16	-0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12306	-0.52 +/- 0.08	0.06 +/- 0.04	0.28 +/- 0.19	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12381	-0.23 +/- 0.04	0.17 +/- 0.09	-0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12411	-0.14 +/- 0.08	0.17 +/- 0.2	-0.04 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12444	0.09 +/- 0.05	-0.19 +/- 0.09	-0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12483	-0.7 +/- 0.05	0.63 +/- 0.13	0.11 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12611	0.36 +/- 0.18	-0.27 +/- 0.3	0.08 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12653	0.27 +/- 0.1	-0.27 +/- 0.17	-0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	12889	-0.13 +/- 0.04	0.04 +/- 0.1	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13315	-0.32 +/- 0.04	0.07 +/- 0.12	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13341	0.03 +/- 0.06	-0.02 +/- 0.13	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13350	-0.18 +/- 0.05	0.18 +/- 0.13	-0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13366	-0.69 +/- 0.04	0.54 +/- 0.12	0.1 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13388	-0.41 +/- 0.09	0.36 +/- 0.27	0.02 +/- 0.17	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13513	0.06 +/- 0.19	0.11 +/- 0.38	0.02 +/- 0.26	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13848	0.22 +/- 0.17	0.06 +/- 0.29	0.01 +/- 0.15	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13902	-0.26 +/- 0.04	0.14 +/- 0.11	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	13938	0.07 +/- 0.04	-0.09 +/- 0.09	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14016	-0.17 +/- 0.03	0.25 +/- 0.1	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14023	0.14 +/- 0.15	0.14 +/- 0.5	0.02 +/- 0.33	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14086	-0.56 +/- 0.06	0.33 +/- 0.26	0.04 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14241	-0.45 +/- 0.06	0.59 +/- 0.15	0.05 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14339	-0.06 +/- 0.06	0.07 +/- 0.14	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14561	0.31 +/- 0.06	-0.15 +/- 0.11	0.12 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14879	-0.18 +/- 0.04	0.09 +/- 0.09	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	14954	0.31 +/- 0.08	-0.28 +/- 0.16	0.09 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	15131	-0.43 +/- 0.09	0.11 +/- 0.07	0.1 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	15158	-0.06 +/- 0.04	0.05 +/- 0.09	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	15371	-0.24 +/- 0.05	0.1 +/- 0.13	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	15381	0.08 +/- 0.05	-0.05 +/- 0.11	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	15510	-0.46 +/- 0.12	0.07 +/- 0.27	0.33 +/- 0.32	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	15940	-0.44 +/- 0.04	0.38 +/- 0.12	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	16169	-0.57 +/- 0.05	0.51 +/- 0.11	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	16365	-0.43 +/- 0.05	0.37 +/- 0.11	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	16391	-0.05 +/- 0.05	0.07 +/- 0.13	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	16492	-0.54 +/- 0.05	0.42 +/- 0.15	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	16788	-0.31 +/- 0.09	0.06 +/- 0.04	0.14 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	16852	-0.03 +/- 0.04	-0.03 +/- 0.09	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	17378	0.2 +/- 0.25	-0.34 +/- 0.41	0.07 +/- 0.18	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	17970	-0.49 +/- 0.05	0.31 +/- 0.13	-0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	17987	-0.48 +/- 0.04	0.5 +/- 0.12	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	18164	-0.53 +/- 0.07	0.17 +/- 0.2	0.08 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	18331	0.16 +/- 0.05	-0.04 +/- 0.09	-0.01 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	18612	-0.13 +/- 0.05	0.05 +/- 0.12	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	18802	-0.93 +/- 0.04	0.56 +/- 0.12	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	18833	-0.53 +/- 0.08	0.07 +/- 0.07	0.03 +/- 0.2	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	19233	-0.07 +/- 0.05	0.01 +/- 0.12	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	19773	-0.52 +/- 0.03	0.14 +/- 0.08	0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	20199	-0.16 +/- 0.05	0.22 +/- 0.11	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	20242	-0.23 +/- 0.1	0 +/- 0.06	0.13 +/- 0.21	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	20489	0.28 +/- 0.1	-0.22 +/- 0.2	0.1 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	20638	-0.46 +/- 0.04	0.44 +/- 0.11	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	20677	-0.32 +/- 0.05	0.38 +/- 0.13	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	21079	-0.11 +/- 0.05	0.03 +/- 0.12	-0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	21731	0.22 +/- 0.11	-0.05 +/- 0.2	-0.03 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	21832	-0.6 +/- 0.11	0.07 +/- 0.06	0.29 +/- 0.27	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	21839	-0.15 +/- 0.04	0 +/- 0.12	-0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22162	0.08 +/- 0.06	-0.1 +/- 0.13	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22263	0.02 +/- 0.09	0.07 +/- 0.18	-0.11 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22278	0.15 +/- 0.07	-0.17 +/- 0.15	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22325	0.21 +/- 0.1	-0.24 +/- 0.2	-0.04 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22336	0.26 +/- 0.07	-0.21 +/- 0.15	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22349	-0.35 +/- 0.04	0.35 +/- 0.1	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22395	0.06 +/- 0.06	0.02 +/- 0.13	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22632	-1.62 +/- 0.05	0.75 +/- 0.18	-0.05 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	22824	-0.13 +/- 0.05	0.01 +/- 0.14	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	23383	-0.22 +/- 0.06	0.33 +/- 0.15	0.01 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	23555	0.22 +/- 0.08	-0.16 +/- 0.15	0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	23941	-0.24 +/- 0.05	0.2 +/- 0.11	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	24037	-0.5 +/- 0.05	0.51 +/- 0.13	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	24682	-0.34 +/- 0.05	-0.22 +/- 0.13	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	24722	-0.28 +/- 0.05	0.43 +/- 0.12	0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	24819	-0.21 +/- 0.1	-0.1 +/- 0.57	-0.01 +/- 0.54	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	24829	0.07 +/- 0.04	-0.02 +/- 0.04	0 +/- 0	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	25209	0 +/- 0.03	0.24 +/- 0.08	0.06 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	25528	-0.4 +/- 0.04	0.54 +/- 0.13	0.16 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	25905	-0.23 +/- 0.06	0.13 +/- 0.17	-0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	26273	-0.4 +/- 0.05	0.09 +/- 0.15	-0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	26828	-0.34 +/- 0.06	0.17 +/- 0.06	0.18 +/- 0.18	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	27072	-0.02 +/- 0.06	-0.01 +/- 0.06	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	27080	-0.67 +/- 0.06	0.61 +/- 0.18	0.02 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	27128	-0.88 +/- 0.04	0.59 +/- 0.14	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	27910	0.01 +/- 0.15	0.18 +/- -0.1	0.57 +/- 0	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28044	-0.07 +/- 0.07	0.02 +/- 0.17	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28066	-0.17 +/- 0.05	0.28 +/- 0.11	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28159	-0.4 +/- 0.07	0.06 +/- 0.05	0.16 +/- 0.26	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28267	-0.16 +/- 0.05	0.26 +/- 0.13	0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28369	-0.15 +/- 0.05	0.51 +/- 0.11	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28403	-0.33 +/- 0.06	0.16 +/- 0.16	-0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	28671	-1.11 +/- 0.08	-0.12 +/- 0.09	0.11 +/- 0	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	29271	0.07 +/- 0.14	0.11 +/- 0.24	0.03 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	29716	-0.08 +/- 0.04	0.1 +/- 0.09	0.01 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	30158	0.05 +/- 0.07	-0.11 +/- 0.16	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	30439	-0.57 +/- 0.05	0.49 +/- 0.12	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	30476	-0.06 +/- 0.04	0.13 +/- 0.11	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	30480	0.25 +/- 0.1	-0.17 +/- 0.19	0.08 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	30503	0.06 +/- 0.09	-0.03 +/- 0.19	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	30545	-0.03 +/- 0.03	-0.05 +/- 0.08	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	31030	-0.44 +/- 0.05	0.18 +/- 0.14	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	32649	-0.26 +/- 0.04	0.37 +/- 0.11	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	33094	0.04 +/- 0.09	0.11 +/- 0.17	0.07 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	33220	-0.64 +/- 0.04	0.41 +/- 0.12	0.14 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	33324	-0.68 +/- 0.05	0.5 +/- 0.13	0.1 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	33582	-0.62 +/- 0.05	0.44 +/- 0.14	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	33642	-0.24 +/- 0.05	0.18 +/- 0.12	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34017	-0.12 +/- 0.1	-0.01 +/- 0.04	0.04 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34028	-0.11 +/- 0.07	0.26 +/- 0.22	0.11 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34065	-0.25 +/- 0.04	0.19 +/- 0.09	0.01 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34069	-0.31 +/- 0.06	0.39 +/- 0.16	-0.01 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34212	-0.04 +/- 0.04	0.03 +/- 0.08	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34254	-0.04 +/- 0.06	-0.02 +/- 0.15	0.08 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34285	-0.96 +/- 0.05	0.28 +/- 0.13	-0.29 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34410	-0.26 +/- 0.03	0.06 +/- 0.09	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34511	-0.11 +/- 0.05	0.05 +/- 0.12	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34739	-0.35 +/- 0.06	0.41 +/- 0.14	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	34961	-0.44 +/- 0.05	0.41 +/- 0.13	0.06 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	35139	-0.52 +/- 0.06	0.14 +/- 0.15	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	35148	-0.2 +/- 0.04	0.12 +/- 0.12	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	35318	-0.54 +/- 0.05	0.29 +/- 0.12	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	35718	-0.06 +/- 0.1	0.35 +/- 0.19	-0.01 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	35750	0.04 +/- 0.15	-0.01 +/- 0.45	-0.15 +/- 0.32	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36210	0.03 +/- 0.07	0.07 +/- 0.13	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36491	-0.95 +/- 0.04	0.54 +/- 0.12	0.11 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36515	0 +/- 0.06	-0.07 +/- 0.13	-0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36795	-0.1 +/- 0.04	-0.02 +/- 0.02	0.03 +/- -0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36849	-0.84 +/- 0.05	0.42 +/- 0.15	0.13 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36855	0.13 +/- 0.21	-0.01 +/- 0.13	0.11 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36874	-0.02 +/- 0.09	-0.08 +/- 0.04	0 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	36993	0.21 +/- 0.08	0 +/- 0.04	-0.06 +/- 0.01	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	37171	0.13 +/- 0.11	-0.01 +/- 0.2	0.21 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	37233	-0.47 +/- 0.05	0.35 +/- 0.11	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	37419	-0.33 +/- 0.04	0.14 +/- 0.1	-0.05 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	37520	0.41 +/- 0.11	0.12 +/- 0.06	0 +/- -0.01	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	37789	-0.63 +/- 0.09	0.02 +/- 0.04	0.27 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	37853	-0.81 +/- 0.04	0.56 +/- 0.11	0.15 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	38134	-0.89 +/- 0.05	0.63 +/- 0.16	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	38625	-0.91 +/- 0.05	0.73 +/- 0.18	0.09 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	38750	-0.35 +/- 0.04	0.41 +/- 0.11	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	38782	-0.05 +/- 0.05	0.15 +/- 0.12	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	38862	-0.19 +/- 0.04	0.12 +/- 0.1	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	38926	-0.36 +/- 0.09	0.02 +/- 0.05	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	39911	-0.84 +/- 0.05	0.49 +/- 0.15	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	40613	-0.63 +/- 0.1	0.13 +/- 0.06	0.41 +/- 0.37	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	40761	0.25 +/- 0.11	0.12 +/- 0.08	0.03 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	40794	-0.32 +/- 0.05	0.3 +/- 0.12	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	41471	-0.04 +/- 0.05	0.04 +/- 0.12	0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	42356	0.17 +/- 0.13	0.06 +/- 0.07	-0.03 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	42612	-0.03 +/- 0.05	0 +/- 0.12	-0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	42734	-0.55 +/- 0.09	0.14 +/- 0.05	0.27 +/- 0.29	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	42889	-0.33 +/- 0.05	0.34 +/- 0.12	0.05 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	43054	-0.03 +/- 0.05	-0.02 +/- 0.13	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	43393	-0.61 +/- 0.05	0.66 +/- 0.14	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44075	-0.9 +/- 0.06	0.03 +/- 0.03	0.37 +/- 0.26	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44319	0.12 +/- 0.05	-0.11 +/- 0.11	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44441	-0.07 +/- 0.07	-0.02 +/- 0.08	0.01 +/- -0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44713	0.14 +/- 0.08	-0.05 +/- 0.16	-0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44821	-0.12 +/- 0.11	0.05 +/- 0.41	-0.08 +/- 0.35	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44860	-0.48 +/- 0.08	0.11 +/- 0.05	0.35 +/- 0.31	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44896	-0.23 +/- 0.03	0.11 +/- 0.09	-0.03 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44915	0.14 +/- 0.04	-0.12 +/- 0.1	0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	44927	-0.18 +/- 0.05	0.38 +/- 0.11	0.12 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	45283	-0.63 +/- 0.04	0.1 +/- 0.03	0.38 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	45514	-0.27 +/- 0.05	0.3 +/- 0.17	0.08 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	45733	-0.47 +/- 0.05	0.39 +/- 0.11	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	46685	-0.08 +/- 0.07	0.27 +/- 0.16	0.04 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	46888	-0.07 +/- 0.04	-0.04 +/- 0.12	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	47048	-0.5 +/- 0.06	0.16 +/- 0.14	0.13 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	47588	-0.38 +/- 0.05	0.32 +/- 0.13	0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	48468	0.11 +/- 0.05	-0.02 +/- 0.11	0.11 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	49285	-0.21 +/- 0.05	0.35 +/- 0.11	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	49793	-0.63 +/- 0.05	0.09 +/- 0.04	0.31 +/- 0.3	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	49942	-0.27 +/- 0.11	0.05 +/- 0.07	0.21 +/- 0.3	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	49988	-0.43 +/- 0.04	0.15 +/- 0.1	0 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50274	-0.34 +/- 0.07	0.26 +/- 0.18	-0.1 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50316	0.06 +/- 0.07	0.01 +/- 0.05	-0.01 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50671	-0.38 +/- 0.05	0.13 +/- 0.12	0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50713	-0.11 +/- 0.1	0.17 +/- 0.23	-0.09 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50834	-0.27 +/- 0.04	0.08 +/- 0.09	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50907	0.33 +/- 0.05	-0.19 +/- 0.1	0.18 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	50941	-0.71 +/- 0.04	0.61 +/- 0.12	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51028	-0.68 +/- 0.04	0.32 +/- 0.11	0.15 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51078	0.25 +/- 0.06	-0.16 +/- 0.13	0.11 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51477	-1 +/- 0.06	-0.03 +/- 0.04	0.34 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51579	0.2 +/- 0.08	0.13 +/- 0.05	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51614	0.15 +/- 0.05	-0.15 +/- 0.11	0.08 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51933	-0.18 +/- 0.06	0.1 +/- 0.15	0 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	51938	-0.41 +/- 0.05	0.45 +/- 0.14	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	52247	-0.46 +/- 0.05	0.37 +/- 0.18	0.11 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	52325	-0.03 +/- 0.06	0.08 +/- 0.15	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	52564	-0.45 +/- 0.08	0.51 +/- 0.31	0.17 +/- 0.2	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	52990	0.07 +/- 0.06	-0.11 +/- 0.12	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	53122	-0.52 +/- 0.04	0.49 +/- 0.1	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	53311	-0.56 +/- 0.05	0.1 +/- 0.04	0.31 +/- 0.32	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	53719	0.09 +/- 0.3	0.13 +/- 0.47	-0.09 +/- 0.35	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	53765	-0.28 +/- 0.04	0.12 +/- 0.11	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	53982	0.12 +/- 0.08	-0.11 +/- 0.14	0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	54043	-0.55 +/- 0.04	0.58 +/- 0.11	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	54469	-0.43 +/- 0.04	0.37 +/- 0.08	0.13 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	54641	-1.14 +/- 0.05	0.46 +/- 0.19	0.01 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	54779	-0.39 +/- 0.05	0.45 +/- 0.1	0.05 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	54924	-0.8 +/- 0.05	0.61 +/- 0.16	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	55210	-0.25 +/- 0.12	-0.03 +/- 0.1	-0.1 +/- 0.15	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	55278	0.21 +/- 0.05	-0.16 +/- 0.11	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	55592	-1.02 +/- 0.05	0.55 +/- 0.13	-0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	55805	-1.06 +/- 0.06	0.64 +/- 0.16	0.08 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56004	0.13 +/- 0.05	-0.1 +/- 0.12	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56336	-0.42 +/- 0.06	0.14 +/- 0.15	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56389	-0.12 +/- 0.04	0.11 +/- 0.1	-0.02 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56452	-0.4 +/- 0.07	0.33 +/- 0.24	-0.04 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56557	-0.1 +/- 0.08	0.04 +/- 0.18	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56664	-0.68 +/- 0.04	0.35 +/- 0.13	0.15 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56830	-0.82 +/- 0.05	0.47 +/- 0.14	0.12 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56845	-0.35 +/- 0.04	0.21 +/- 0.13	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	56868	-0.41 +/- 0.05	0.41 +/- 0.12	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	57017	-0.43 +/- 0.04	0.02 +/- 0.04	0.11 +/- 0.01	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	57216	-0.35 +/- 0.04	0.15 +/- 0.12	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	57360	-1.27 +/- 0.05	0.51 +/- 0.13	-0.1 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58145	-1.14 +/- 0.05	0.63 +/- 0.13	-0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58153	-0.68 +/- 0.05	0.51 +/- 0.15	0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58401	-0.77 +/- 0.06	0.57 +/- 0.25	0.03 +/- 0.15	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58517	0.14 +/- 0.06	-0.05 +/- 0.13	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58576	0.25 +/- 0.29	0.14 +/- 0.18	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58843	-0.84 +/- 0.05	0.62 +/- 0.14	0.06 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58950	-0.19 +/- 0.09	-0.02 +/- 0.05	-0.05 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	58962	-0.86 +/- 0.04	0.39 +/- 0.14	-0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59021	-0.1 +/- 0.04	0.03 +/- 0.11	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59380	-0.58 +/- 0.05	0.07 +/- 0.04	0.17 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59490	-1.43 +/- 0.06	0.67 +/- 0.16	0.02 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59532	0.07 +/- 0.09	0.07 +/- 0.18	0.04 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59639	-0.07 +/- 0.18	0.18 +/- 0.46	-0.07 +/- 0.38	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59696	-0.74 +/- 0.05	0.57 +/- 0.18	0.11 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	59699	-0.73 +/- 0.04	0.61 +/- 0.13	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60019	-0.34 +/- 0.05	0.01 +/- 0.03	0.06 +/- -0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60288	0.11 +/- 0.06	-0.08 +/- 0.12	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60462	-0.5 +/- 0.07	0.26 +/- 0.28	-0.04 +/- 0.18	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60574	-0.44 +/- 0.05	0.42 +/- 0.12	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60632	-1.75 +/- 0.05	0.63 +/- 0.19	-0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60729	0.1 +/- 0.06	-0.38 +/- 0.14	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60825	-0.61 +/- 0.04	0.2 +/- 0.1	0.12 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	60956	-0.7 +/- 0.06	0.11 +/- 0.04	0.38 +/- 0.27	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	61802	-1.25 +/- 0.06	0.49 +/- 0.14	-0.16 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	61971	-0.58 +/- 0.05	0.22 +/- 0.18	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	62534	-0.45 +/- 0.06	0.5 +/- 0.15	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	62607	-0.62 +/- 0.05	0.51 +/- 0.14	0 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	62809	-0.77 +/- 0.05	0.12 +/- 0.02	0.34 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	62857	0.15 +/- 0.07	0.05 +/- 0.04	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	63548	-0.13 +/- 0.16	-0.01 +/- 0.13	0.06 +/- 0.18	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	63918	-0.63 +/- 0.04	0.43 +/- 0.11	0.09 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64345	-0.6 +/- 0.05	0.11 +/- 0.03	0.31 +/- 0.28	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64408	0.13 +/- 0.07	0.12 +/- 0.04	-0.01 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64426	-0.7 +/- 0.05	0.36 +/- 0.13	0.1 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64444	-0.42 +/- 0.04	0.54 +/- 0.09	0.15 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64459	-0.31 +/- 0.05	-0.04 +/- 0.04	0.15 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64673	0 +/- 0.05	0.02 +/- 0.12	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64698	-0.13 +/- 0.05	0.14 +/- 0.12	-0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64706	-0.13 +/- 0.06	0.18 +/- 0.18	-0.12 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64747	-0.21 +/- 0.09	-0.03 +/- 0.05	-0.02 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64792	0.25 +/- 0.06	-0.14 +/- 0.11	0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64920	-0.45 +/- 0.06	0.18 +/- 0.07	0.28 +/- 0.38	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	64924	-0.03 +/- 0.09	0.1 +/- 0.18	-0.05 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	66238	-0.22 +/- 0.05	0.14 +/- 0.12	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	66814	-0.66 +/- 0.08	0.62 +/- 0.18	0.03 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	67371	0.31 +/- 0.06	-0.17 +/- 0.16	0.12 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	67534	0.35 +/- 0.09	0.05 +/- 0.05	-0.08 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	67784	-0.1 +/- 0.04	-0.06 +/- 0.1	-0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	67863	-0.76 +/- 0.04	0.59 +/- 0.12	0.1 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	68273	-0.44 +/- 0.05	0.5 +/- 0.14	0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	68468	0.07 +/- 0.05	-0.07 +/- 0.11	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	68727	-0.7 +/- 0.05	0.34 +/- 0.15	0.19 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	68796	-0.5 +/- 0.06	0.04 +/- 0.03	0.04 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	69220	-0.12 +/- 0.06	0.09 +/- 0.14	-0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	69645	-0.02 +/- 0.07	0 +/- 0.14	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	69780	-0.64 +/- 0.04	0.55 +/- 0.09	0.14 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	69796	-0.05 +/- 0.04	0.05 +/- 0.11	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	70140	-0.65 +/- 0.05	0.5 +/- 0.12	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	70182	-0.59 +/- 0.04	0.3 +/- 0.14	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	70330	0.09 +/- 0.06	-0.04 +/- 0.13	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	70681	-1.3 +/- 0.07	0.82 +/- 0.17	-0.03 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	70829	-0.67 +/- 0.05	0.47 +/- 0.11	0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	70922	-0.75 +/- 0.04	0.53 +/- 0.12	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	71019	-0.35 +/- 0.04	0.43 +/- 0.11	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	71284	-0.24 +/- 0.05	0.13 +/- 0.12	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	71470	-0.62 +/- 0.04	0.23 +/- 0.09	0.12 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	71735	-0.35 +/- 0.07	0.29 +/- 0.2	-0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	71844	-0.67 +/- 0.03	0.33 +/- 0.11	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	72479	-0.03 +/- 0.11	0.37 +/- 0.25	-0.07 +/- 0.22	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	72673	-0.56 +/- 0.06	0.17 +/- 0.17	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	72688	-0.11 +/- 0.09	-0.04 +/- 0.39	0 +/- 0.38	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	72797	-0.52 +/- 0.1	0.36 +/- 0.2	0.01 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	73385	-1.51 +/- 0.05	0.72 +/- 0.15	-0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	73444	-0.94 +/- 0.05	0.52 +/- 0.11	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	73650	-0.11 +/- 0.04	-0.05 +/- 0.1	-0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74033	-0.78 +/- 0.05	0.11 +/- 0.04	0.39 +/- 0.33	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74067	-0.81 +/- 0.04	0.55 +/- 0.12	0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74079	-0.81 +/- 0.04	0.5 +/- 0.13	0.11 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74389	0.06 +/- 0.07	-0.1 +/- 0.13	0 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74500	0.26 +/- 0.1	-0.06 +/- 0.19	0.13 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74537	-0.19 +/- 0.06	0.46 +/- 0.14	0.02 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	74831	-0.54 +/- 0.05	0.46 +/- 0.15	0.1 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	75023	-0.46 +/- 0.05	0.79 +/- 0.11	0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	75181	-0.32 +/- 0.07	0.33 +/- 0.16	0.05 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	75206	0.17 +/- 0.05	-0.01 +/- 0.13	0.14 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	75487	-0.66 +/- 0.03	0.18 +/- 0.09	0.12 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	76226	-0.64 +/- 0.04	0.25 +/- 0.11	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	76394	-0.07 +/- 0.04	0.01 +/- 0.09	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	76899	-0.16 +/- 0.05	0.21 +/- 0.13	-0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	76984	0.01 +/- 0.07	0.02 +/- 0.05	0.03 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	77358	0.11 +/- 0.11	-0.01 +/- 0.2	0.01 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	77439	-0.67 +/- 0.04	0.46 +/- 0.11	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	77536	0.08 +/- 0.05	0.01 +/- 0.12	0.12 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	77637	-0.88 +/- 0.05	0.54 +/- 0.14	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	77641	0.22 +/- 0.16	-0.06 +/- 0.26	0 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78267	-0.91 +/- 0.05	0.71 +/- 0.12	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78330	-0.47 +/- 0.05	0.37 +/- 0.12	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78425	-0.11 +/- 0.04	0.2 +/- 0.1	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78551	-0.08 +/- 0.07	0.1 +/- 0.14	-0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78556	-0.27 +/- 0.05	0.32 +/- 0.12	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78917	-1.03 +/- 0.05	0.46 +/- 0.16	-0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	78955	0.37 +/- 0.1	-0.25 +/- 0.18	0.05 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	79073	0.07 +/- 0.05	-0.09 +/- 0.1	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	79137	0.25 +/- 0.15	-0.05 +/- 0.84	-0.02 +/- 0.49	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	79138	-0.33 +/- 0.04	0.01 +/- 0.1	0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	79576	-0.77 +/- 0.05	0.62 +/- 0.16	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	79715	-0.06 +/- 0.05	0.1 +/- 0.12	0 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	79792	0.07 +/- 0.06	0.05 +/- 0.14	0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80013	-0.09 +/- 0.05	0.2 +/- 0.1	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80043	-0.44 +/- 0.07	0.03 +/- 0.34	0.02 +/- 0.3	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80114	-0.67 +/- 0.05	-0.08 +/- 0.03	0.15 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80221	-0.68 +/- 0.06	0.65 +/- 0.15	0.12 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80337	0.08 +/- 0.08	-0.2 +/- 0.18	-0.15 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80423	-0.7 +/- 0.05	0.54 +/- 0.12	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80587	-0.7 +/- 0.04	0.45 +/- 0.11	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80686	-0.01 +/- 0.08	-0.05 +/- 0.18	-0.11 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80700	0.01 +/- 0.12	0.14 +/- 0.23	-0.06 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	80722	-0.31 +/- 0.03	0.13 +/- 0.09	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81041	-0.58 +/- 0.05	0.54 +/- 0.14	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81269	0.25 +/- 0.11	-0.21 +/- 0.23	0.09 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81300	-0.01 +/- 0.14	0.17 +/- 0.25	-0.07 +/- 0.13	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81461	-0.5 +/- 0.04	0.52 +/- 0.1	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81520	-0.44 +/- 0.09	0.21 +/- 0.21	-0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81580	-0.66 +/- 0.04	0.29 +/- 0.1	0.12 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81603	-0.03 +/- 0.06	0.1 +/- 0.13	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81749	-0.32 +/- 0.06	0.42 +/- 0.16	0.06 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	81952	0.24 +/- 0.15	-0.05 +/- 0.28	0.19 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	82062	-0.55 +/- 0.04	0.19 +/- 0.11	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	82265	0.07 +/- 0.1	0.1 +/- 0.2	-0.04 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	82588	-0.08 +/- 0.12	0.24 +/- 0.24	-0.11 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	82621	0.19 +/- 0.06	-0.13 +/- 0.13	0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83204	-0.3 +/- 0.04	0.08 +/- 0.1	0.03 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83229	-0.49 +/- 0.07	0.37 +/- 0.18	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83241	-0.17 +/- 0.05	0.11 +/- 0.12	-0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83276	-0.07 +/- 0.04	-0.01 +/- 0.09	-0.06 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83301	-0.35 +/- 0.04	0.17 +/- 0.11	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83489	-0.29 +/- 0.05	0.34 +/- 0.12	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83562	-0.24 +/- 0.05	0.4 +/- 0.13	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83601	0.14 +/- 0.09	-0.17 +/- 0.18	-0.14 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	83867	-0.23 +/- 0.05	0.06 +/- 0.12	0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84255	-0.56 +/- 0.05	0.29 +/- 0.14	0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84551	0.12 +/- 0.04	-0.03 +/- 0.02	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84636	0.3 +/- 0.1	-0.15 +/- 0.19	0.17 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84781	-0.25 +/- 0.04	0.26 +/- 0.13	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84803	-0.39 +/- 0.04	0.36 +/- 0.1	0.13 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84905	-0.5 +/- 0.08	0.32 +/- 0.2	0 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84907	-0.08 +/- 0.08	0.13 +/- 0.18	-0.05 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	84988	-0.7 +/- 0.04	0.54 +/- 0.11	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85007	-0.39 +/- 0.1	0.06 +/- 0.25	0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85042	0 +/- 0.11	-0.01 +/- 0.2	-0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85320	-0.13 +/- 0.07	0.12 +/- 0.21	0.04 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85474	0.21 +/- 0.04	0.45 +/- 0.08	0.28 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85757	-0.66 +/- 0.05	0.1 +/- 0.03	0.37 +/- 0.23	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85963	-0.61 +/- 0.04	0.16 +/- 0.1	0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	85969	0.1 +/- 0.06	-0.03 +/- 0.13	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	86013	-0.81 +/- 0.05	0.61 +/- 0.13	0.12 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	86193	0.03 +/- 0.06	0.06 +/- 0.13	-0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	86516	-0.23 +/- 0.03	0.02 +/- 0.1	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	86694	-1.85 +/- 0.07	0.46 +/- 0.4	0.18 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	86731	0.29 +/- 0.08	-0.15 +/- 0.17	0.14 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	86796	0.26 +/- 0.08	0.13 +/- 0.03	-0.03 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87101	-1.57 +/- 0.04	0.76 +/- 0.16	-0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87154	0.13 +/- 0.07	0.03 +/- 0.15	0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87443	-0.03 +/- 0.05	-0.08 +/- 0.12	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87523	-0.33 +/- 0.06	0.06 +/- 0.15	0.09 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87533	-0.12 +/- 0.04	0.06 +/- 0.1	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87539	-0.86 +/- 0.05	0.55 +/- 0.13	0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87679	0.11 +/- 0.15	0.16 +/- 0.37	0.02 +/- 0.18	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87769	0.02 +/- 0.06	-0.04 +/- 0.14	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	87841	0.12 +/- 0.07	-0.11 +/- 0.14	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	88010	-1.34 +/- 0.08	0.77 +/- 0.21	-0.22 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	88622	-0.4 +/- 0.1	0.39 +/- 0.22	0.03 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	88631	0.28 +/- 0.09	-0.09 +/- 0.18	-0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	88945	0.02 +/- 0.17	-0.06 +/- 0.09	-0.08 +/- -0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89036	-0.02 +/- 0.05	-0.03 +/- 0.11	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89076	0.01 +/- 0.07	0.02 +/- 0.15	0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89105	0.06 +/- 0.08	-0.03 +/- 0.16	-0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89207	0.05 +/- 0.05	-0.08 +/- 0.12	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89554	-1.57 +/- 0.05	0.54 +/- 0.16	-0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89583	-0.35 +/- 0.05	0.48 +/- 0.12	0.06 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89589	-0.08 +/- 0.05	0.03 +/- 0.11	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89733	-0.53 +/- 0.04	0.4 +/- 0.11	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89881	-0.06 +/- 0.06	-0.05 +/- 0.16	0.09 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	89952	-0.5 +/- 0.04	0.2 +/- 0.09	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90004	-0.14 +/- 0.05	0.3 +/- 0.12	0.01 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90151	0.27 +/- 0.15	0.04 +/- 0.38	0.05 +/- 0.22	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90261	-0.99 +/- 0.05	0.55 +/- 0.15	0 +/- 0.24	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90365	-0.21 +/- 0.06	0.31 +/- 0.15	-0.04 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90442	-0.47 +/- 0.05	0.4 +/- 0.12	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90485	0.19 +/- 0.06	-0.12 +/- 0.12	0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90539	-0.26 +/- 0.05	0.49 +/- 0.12	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	90896	0.22 +/- 0.09	-0.08 +/- 0.16	0.09 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	91089	-0.2 +/- 0.05	0.06 +/- 0.1	-0.01 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	91095	-0.27 +/- 0.04	0.19 +/- 0.1	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	91360	0.2 +/- 0.15	0.17 +/- 0.28	-0.06 +/- 0.16	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	91438	-0.29 +/- 0.07	0.13 +/- 0.2	0 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	91471	-0.26 +/- 0.07	0.16 +/- 0.18	-0.02 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	91582	0.11 +/- 0.1	-0.03 +/- 0.18	0.01 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	92270	-0.05 +/- 0.06	0.01 +/- 0.05	-0.08 +/- -0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	92288	-0.21 +/- 0.04	0.25 +/- 0.1	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	92781	-0.69 +/- 0.06	0.56 +/- 0.16	0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	92864	0.07 +/- 0.05	-0.02 +/- 0.12	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	92880	-0.1 +/- 0.04	0.03 +/- 0.09	0.03 +/- 0.41	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	92973	-0.56 +/- 0.04	0.42 +/- 0.11	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	93185	-0.29 +/- 0.07	-0.02 +/- 0.04	0.05 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	93377	-0.07 +/- 0.06	0.04 +/- 0.14	-0.01 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	93507	-0.73 +/- 0.06	0.56 +/- 0.14	0.2 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	93889	0.22 +/- 0.09	-0.11 +/- 0.18	0.08 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	93966	0.15 +/- 0.08	0 +/- 0.16	0.01 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	94347	-0.62 +/- 0.04	0.19 +/- 0.1	0.11 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	94645	0.24 +/- 0.07	-0.21 +/- 0.14	-0.05 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	94678	-0.17 +/- 0.05	0.23 +/- 0.1	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	95106	-0.17 +/- 0.05	-0.06 +/- 0.12	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	95262	-0.51 +/- 0.04	0.39 +/- 0.11	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	95447	0.41 +/- 0.11	-0.09 +/- 0.2	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96124	-0.22 +/- 0.07	0.3 +/- 0.15	0.06 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96160	-0.02 +/- 0.06	-0.05 +/- 0.13	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96258	-0.03 +/- 0.07	-0.02 +/- 0.06	0.01 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96425	0.13 +/- 0.15	0.09 +/- 0.25	0.02 +/- 0.13	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96536	0.1 +/- 0.05	-0.05 +/- 0.11	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96854	0.11 +/- 0.11	0.1 +/- 0.19	0.02 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	96881	0.06 +/- 0.08	0.01 +/- 0.18	0.04 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	97024	-0.23 +/- 0.05	0.35 +/- 0.13	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	97213	0.2 +/- 0.07	-0.1 +/- 0.14	0.09 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	97358	-0.03 +/- 0.07	0.01 +/- 0.15	-0.1 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	97676	0.11 +/- 0.1	0.03 +/- 0.2	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	97779	0.12 +/- 0.06	-0.1 +/- 0.12	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98020	-1.69 +/- 0.08	0.81 +/- 0.22	-0.23 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98355	-0.62 +/- 0.04	0.08 +/- 0.03	0.17 +/- -0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98416	-0.08 +/- 0.06	0.08 +/- 0.14	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98532	-1.14 +/- 0.04	0.49 +/- 0.11	-0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98565	-0.49 +/- 0.04	0.25 +/- 0.12	0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98767	0.26 +/- 0.16	0.02 +/- 0.24	0.03 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98785	0.05 +/- 0.08	0.06 +/- 0.16	0.05 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	98964	0.06 +/- 0.16	0.26 +/- 0.22	0 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99100	-0.09 +/- 0.07	0.27 +/- 0.16	0 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99139	-0.37 +/- 0.05	0.48 +/- 0.11	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99174	0.17 +/- 0.11	-0.04 +/- 0.22	0.02 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99224	-0.07 +/- 0.06	0.05 +/- 0.03	0.17 +/- 0.13	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99240	0.37 +/- 0.2	-0.19 +/- 0.29	0.09 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99551	-0.22 +/- 0.04	0.19 +/- 0.11	-0.03 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	99799	-0.29 +/- 0.04	0.09 +/- 0.1	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	100394	-0.68 +/- 0.04	0.47 +/- 0.1	0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	100405	-0.53 +/- 0.04	0.41 +/- 0.12	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	100412	-0.26 +/- 0.08	0.14 +/- 0.19	-0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	100942	0.08 +/- 0.06	-0.07 +/- 0.12	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	100970	0.03 +/- 0.05	-0.02 +/- 0.11	-0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	101346	-0.58 +/- 0.03	0.24 +/- 0.1	0.07 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	101399	0.24 +/- 0.12	-0.15 +/- 0.23	0 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	101857	-0.01 +/- 0.06	0.01 +/- 0.13	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102018	0.13 +/- 0.06	-0.03 +/- 0.13	0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102046	-1.05 +/- 0.04	0.6 +/- 0.1	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102200	-0.48 +/- 0.04	0.26 +/- 0.11	-0.06 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102264	-0.24 +/- 0.08	0.1 +/- 0.19	-0.04 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102548	-0.25 +/- 0.05	0.16 +/- 0.14	-0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102580	0.11 +/- 0.17	0 +/- 0.27	0.01 +/- 0.13	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102610	-0.25 +/- 0.04	0.13 +/- 0.1	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102762	-0.04 +/- 0.05	-0.02 +/- 0.12	0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	102838	-0.32 +/- 0.05	0.39 +/- 0.12	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103458	-0.61 +/- 0.06	0.35 +/- 0.16	0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103498	-1.11 +/- 0.05	0.61 +/- 0.11	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103572	-0.66 +/- 0.04	0.46 +/- 0.1	0.08 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103609	-0.31 +/- 0.04	0.41 +/- 0.14	0.13 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103654	0.14 +/- 0.05	-0.09 +/- 0.11	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103682	0.33 +/- 0.09	-0.24 +/- 0.19	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103692	0.26 +/- 0.08	-0.07 +/- 0.15	0.11 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103735	-0.26 +/- 0.04	0.19 +/- 0.11	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103773	-0.29 +/- 0.04	0.09 +/- 0.1	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103881	-0.54 +/- 0.04	0.17 +/- 0.09	0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103896	-0.24 +/- 0.04	0.08 +/- 0.11	-0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	103990	0.11 +/- 0.04	-0.05 +/- 0.09	0.11 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104045	0.04 +/- 0.06	-0.07 +/- 0.14	-0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104075	-0.01 +/- 0.05	-0.08 +/- 0.13	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104152	0.15 +/- 0.05	-0.11 +/- 0.12	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104294	-0.44 +/- 0.04	0.25 +/- 0.09	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104560	-0.51 +/- 0.05	0.22 +/- 0.12	0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104659	-1.08 +/- 0.06	0.46 +/- 0.16	0.11 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104672	-0.04 +/- 0.04	-0.02 +/- 0.1	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104766	-0.19 +/- 0.04	0.03 +/- 0.09	0.01 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	104922	0.05 +/- 0.06	-0.1 +/- 0.14	0 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105083	-0.21 +/- 0.03	0.2 +/- 0.09	0.03 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105214	0.06 +/- 0.06	0.03 +/- 0.13	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105521	0.23 +/- 0.06	-0.13 +/- 0.13	0.1 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105541	-0.2 +/- 0.05	0.05 +/- 0.12	0.03 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105606	0.3 +/- 0.1	-0.12 +/- 0.17	0.07 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105790	-0.28 +/- 0.04	0.29 +/- 0.13	0.03 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	105858	-0.63 +/- 0.09	0.2 +/- 0.18	0.12 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	106006	0.16 +/- 0.08	-0.09 +/- 0.16	0.09 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	106560	-0.66 +/- 0.05	0.52 +/- 0.12	0.09 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	106678	0.01 +/- 0.06	0.1 +/- 0.15	0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	106701	0.08 +/- 0.09	-0.03 +/- 0.18	-0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	106931	-0.2 +/- 0.06	0.18 +/- 0.13	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	106951	-0.24 +/- 0.04	0.03 +/- 0.1	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	107607	-0.77 +/- 0.03	0.52 +/- 0.1	0.11 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	107618	-0.31 +/- 0.04	0.26 +/- 0.11	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	107708	-0.45 +/- 0.04	0.15 +/- 0.09	0.08 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	107857	-0.75 +/- 0.05	0.5 +/- 0.18	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	107877	-0.24 +/- 0.04	0.01 +/- 0.09	-0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108068	-0.34 +/- 0.05	0.45 +/- 0.11	0.07 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108095	-0.42 +/- 0.06	0.14 +/- 0.16	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108158	0.03 +/- 0.08	0.19 +/- 0.18	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108288	-0.31 +/- 0.04	0.13 +/- 0.1	-0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108468	-0.08 +/- 0.04	0.03 +/- 0.11	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108473	-0.11 +/- 0.04	0.02 +/- 0.11	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108598	-0.75 +/- 0.06	0.63 +/- 0.19	0.03 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	108736	-0.29 +/- 0.07	0.31 +/- 0.15	0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109012	0.13 +/- 0.13	0.05 +/- 0.22	-0.01 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109086	0.01 +/- 0.05	-0.1 +/- 0.12	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109110	0.04 +/- 0.06	-0.08 +/- 0.13	-0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109144	-0.08 +/- 0.04	-0.08 +/- 0.08	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109207	0.19 +/- 0.2	0.07 +/- 0.25	-0.02 +/- 0.13	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109214	-0.14 +/- 0.04	0.05 +/- 0.1	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109266	-0.37 +/- 0.04	0.03 +/- 0.09	-0.04 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109378	0.24 +/- 0.19	-0.04 +/- 0.29	0.02 +/- 0.14	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109381	0.13 +/- 0.08	-0.07 +/- 0.16	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109450	-0.06 +/- 0.08	0.01 +/- 0.18	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109650	-0.2 +/- 0.05	0.11 +/- 0.12	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109795	-0.13 +/- 0.04	0 +/- 0.1	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	109821	-0.07 +/- 0.08	0.07 +/- 0.16	-0.06 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110028	0.2 +/- 0.07	-0.13 +/- 0.14	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110035	-0.14 +/- 0.04	-0.05 +/- 0.11	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110084	-0.27 +/- 0.05	0.38 +/- 0.11	-0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110102	-0.27 +/- 0.04	0.15 +/- 0.12	-0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110109	-0.23 +/- 0.05	0.1 +/- 0.12	0.01 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110341	-0.09 +/- 0.05	-0.02 +/- 0.12	-0.04 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110454	-0.26 +/- 0.03	0.03 +/- 0.09	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110468	-0.77 +/- 0.07	0.52 +/- 0.34	0.01 +/- 0.26	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110512	-0.27 +/- 0.08	0.32 +/- 0.15	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110712	0.02 +/- 0.05	-0.09 +/- 0.11	-0.04 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	110843	0.29 +/- 0.11	-0.1 +/- 0.22	0.09 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111274	-0.17 +/- 0.04	0.3 +/- 0.11	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111312	-0.26 +/- 0.06	0.07 +/- 0.16	0.05 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111517	-0.34 +/- 0.04	0.41 +/- 0.1	0.1 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111565	-0.48 +/- 0.04	0.49 +/- 0.11	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111648	-0.45 +/- 0.07	0.5 +/- 0.22	0.04 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111746	-0.37 +/- 0.04	0.23 +/- 0.11	-0.01 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	111978	0.19 +/- 0.2	0.02 +/- 0.31	0.02 +/- 0.16	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	112201	0.13 +/- 0.1	0 +/- 0.2	0.06 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	112243	-0.18 +/- 0.05	0.28 +/- 0.11	0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113044	0.26 +/- 0.05	-0.19 +/- 0.11	0.08 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113113	-0.14 +/- 0.04	0.08 +/- 0.12	-0.09 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113137	0.29 +/- 0.08	-0.23 +/- 0.16	0.05 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113357	0.24 +/- 0.1	-0.25 +/- 0.19	0.09 +/- 0.07	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113386	-0.06 +/- 0.04	-0.05 +/- 0.1	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113421	0.34 +/- 0.16	-0.14 +/- 0.25	0.12 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113454	-0.28 +/- 0.04	0.14 +/- 0.12	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113543	-0.28 +/- 0.04	0.25 +/- 0.11	0 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113677	-0.12 +/- 0.04	0.06 +/- 0.14	0 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113688	-0.14 +/- 0.04	0.11 +/- 0.1	-0.09 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	113777	-0.24 +/- 0.04	0.29 +/- 0.14	0.04 +/- 0.1	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114040	0.02 +/- 0.07	0.14 +/- 0.15	0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114333	0.04 +/- 0.06	0.01 +/- 0.13	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114450	-0.05 +/- 0.04	-0.04 +/- 0.09	0 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114460	-0.03 +/- 0.12	0.18 +/- 0.21	-0.03 +/- 0.12	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114576	0.06 +/- 0.06	-0.03 +/- 0.13	0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114584	-0.14 +/- 0.05	0.08 +/- 0.11	-0.05 +/- 0.02	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114590	0.2 +/- 0.08	-0.11 +/- 0.16	0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114615	-0.05 +/- 0.05	-0.01 +/- 0.12	-0.05 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114702	-0.34 +/- 0.05	0.07 +/- 0.12	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114709	-0.29 +/- 0.04	0.05 +/- 0.11	0 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114743	-0.14 +/- 0.05	0.25 +/- 0.12	0.05 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	114761	-0.65 +/- 0.05	0.18 +/- 0.13	0.15 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115286	-0.08 +/- 0.04	0.05 +/- 0.12	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115411	-0.45 +/- 0.06	0.31 +/- 0.14	-0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115577	0 +/- 0.06	0.2 +/- 0.13	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115662	-0.03 +/- 0.05	-0.02 +/- 0.11	0.02 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115792	-0.11 +/- 0.03	-0.01 +/- 0.1	-0.03 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115803	0.01 +/- 0.05	-0.08 +/- 0.11	-0.02 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115861	0.25 +/- 0.19	-0.05 +/- 0.29	0.01 +/- 0.11	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	115917	-0.52 +/- 0.04	0.13 +/- 0.11	0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	116033	-0.08 +/- 0.05	0.03 +/- 0.1	-0.03 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	116410	-0.37 +/- 0.06	0.32 +/- 0.17	-0.04 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	116478	-0.07 +/- 0.05	0.08 +/- 0.13	0.02 +/- 0.06	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	116906	0.02 +/- 0.05	-0.03 +/- 0.12	0.01 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117320	0.16 +/- 0.07	-0.13 +/- 0.13	0.01 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117364	-0.05 +/- 0.05	-0.03 +/- 0.11	-0.06 +/- 0.03	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117526	0.2 +/- 0.11	-0.11 +/- 0.21	-0.03 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117627	-0.36 +/- 0.04	0.17 +/- 0.14	-0.03 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117880	0.21 +/- 0.08	-0.2 +/- 0.15	0.02 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117902	0.16 +/- 0.09	0.05 +/- 0.17	-0.01 +/- 0.08	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	117961	0.04 +/- 0.05	-0.03 +/- 0.14	-0.04 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	118115	0.02 +/- 0.08	-0.08 +/- 0.19	-0.07 +/- 0.05	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	118141	-0.38 +/- 0.04	0.17 +/- 0.1	0.06 +/- 0.04	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	118143	0.05 +/- 0.09	0.03 +/- 0.18	0.03 +/- 0.09	-	-	-	Bensby, Feltzing & Oey (2014)
Local Field	699	-0.2 +/- 0.06	-	-	-	0.2 +/- 0.03	0.12 +/- 0	Bensby et al. (2004)
Local Field	910	-0.36 +/- 0.07	-	-	-	0.19 +/- 0.11	0.17 +/- 0	Bensby et al. (2004)
Local Field	2235	-0.28 +/- 0.07	-	-	-	0.82 +/- 0.06	0.25 +/- 0	Bensby et al. (2004)
Local Field	2787	-0.11 +/- 0.07	-	-	-	0.46 +/- 0.15	0.09 +/- 0	Bensby et al. (2004)
Local Field	3086	-0.11 +/- 0.09	-	-	-	0 +/- 0.05	0.21 +/- 0.01	Bensby et al. (2004)
Local Field	3142	-0.45 +/- 0.09	-	-	-	0.11 +/- 0.02	0.23 +/- 0.02	Bensby et al. (2004)
Local Field	3170	-0.34 +/- 0.1	-	-	-	0 +/- 0.08	0.18 +/- 0	Bensby et al. (2004)
Local Field	3185	-0.59 +/- 0.1	-	-	-	0.09 +/- 0.11	0.6 +/- 0.01	Bensby et al. (2004)
Local Field	3497	-0.33 +/- 0.09	-	-	-	-0.06 +/- 0.08	0.28 +/- 0.03	Bensby et al. (2004)
Local Field	3704	-0.38 +/- 0.11	-	-	-	0.08 +/- 0.08	0.19 +/- 0	Bensby et al. (2004)
Local Field	3909	-0.06 +/- 0.07	-	-	-	0.22 +/- 0.06	0.11 +/- 0	Bensby et al. (2004)
Local Field	5315	-0.42 +/- 0.11	-	-	-	-0.08 +/- 0.09	0.41 +/- 0.08	Bensby et al. (2004)
Local Field	5862	0.17 +/- 0.07	-	-	-	0.09 +/- 0.01	0 +/- 0	Bensby et al. (2004)
Local Field	7276	0.2 +/- 0.1	-	-	-	-0.02 +/- 0.05	0 +/- 0.01	Bensby et al. (2004)
Local Field	9085	-0.31 +/- 0.27	-	-	-	0.23 +/- 0.05	0.13 +/- 0	Bensby et al. (2004)
Local Field	10306	-0.17 +/- 0.08	-	-	-	0.4 +/- 0.08	0.11 +/- 0	Bensby et al. (2004)
Local Field	10798	-0.47 +/- 0.1	-	-	-	0.13 +/- 0.1	0.22 +/- 0	Bensby et al. (2004)
Local Field	11309	-0.32 +/- 0.08	-	-	-	0.17 +/- 0.05	0.13 +/- 0	Bensby et al. (2004)
Local Field	12186	0.14 +/- 0.1	-	-	-	0.05 +/- 0.02	-0.02 +/- 0.01	Bensby et al. (2004)
Local Field	12306	-0.53 +/- 0.07	-	-	-	-0.09 +/- 0.05	0.18 +/- 0	Bensby et al. (2004)
Local Field	12611	0.26 +/- 0.12	-	-	-	-0.09 +/- 0.07	-0.07 +/- 0	Bensby et al. (2004)
Local Field	12653	0.14 +/- 0.1	-	-	-	0.19 +/- 0.06	0.13 +/- 0.22	Bensby et al. (2004)
Local Field	14086	-0.59 +/- 0.1	-	-	-	-0.03 +/- 0.06	0.35 +/- 0.04	Bensby et al. (2004)
Local Field	14954	0.19 +/- 0.12	-	-	-	0.02 +/- 0.09	-0.03 +/- 0.07	Bensby et al. (2004)
Local Field	15131	-0.52 +/- 0.07	-	-	-	0.12 +/- 0.23	0 +/- 0	Bensby et al. (2004)
Local Field	15510	-0.41 +/- 0.08	-	-	-	-0.15 +/- 0.08	0 +/- 0	Bensby et al. (2004)
Local Field	16788	-0.32 +/- 0.07	-	-	-	0.95 +/- 0.06	0.26 +/- 0	Bensby et al. (2004)
Local Field	17147	-0.84 +/- 0.09	-	-	-	0.03 +/- 0.06	0.45 +/- 0	Bensby et al. (2004)
Local Field	17378	0.24 +/- 0.14	-	-	-	-0.02 +/- 0.1	-0.03 +/- 0.04	Bensby et al. (2004)
Local Field	18235	-0.71 +/- 0.08	-	-	-	0 +/- 0.07	0.39 +/- 0	Bensby et al. (2004)
Local Field	18833	-0.52 +/- 0.07	-	-	-	0.23 +/- 0.08	0.3 +/- 0	Bensby et al. (2004)
Local Field	20242	-0.26 +/- 0.08	-	-	-	0.03 +/- 0.06	0.19 +/- 0	Bensby et al. (2004)
Local Field	21832	-0.61 +/- 0.08	-	-	-	-0.03 +/- 0.13	0.31 +/- 0	Bensby et al. (2004)
Local Field	22263	0.05 +/- 0.1	-	-	-	0.27 +/- 0.06	0.05 +/- 0	Bensby et al. (2004)
Local Field	22325	0.06 +/- 0.11	-	-	-	0.23 +/- 0.08	0.2 +/- 0.2	Bensby et al. (2004)
Local Field	23555	0.13 +/- 0.11	-	-	-	0.13 +/- 0.07	-0.04 +/- 0	Bensby et al. (2004)
Local Field	23941	-0.3 +/- 0.13	-	-	-	0.27 +/- 0.08	0.15 +/- 0	Bensby et al. (2004)
Local Field	24829	0.06 +/- 0.11	-	-	-	0.4 +/- 0.1	0.09 +/- 0.04	Bensby et al. (2004)
Local Field	26828	-0.37 +/- 0.07	-	-	-	0.13 +/- 0.07	0.34 +/- 0	Bensby et al. (2004)
Local Field	29271	0.1 +/- 0.11	-	-	-	-0.01 +/- 0.05	0.01 +/- 0	Bensby et al. (2004)
Local Field	30480	0.19 +/- 0.1	-	-	-	0.09 +/- 0.04	-0.03 +/- 0.02	Bensby et al. (2004)
Local Field	30503	0.04 +/- 0.09	-	-	-	0.12 +/- 0.06	0.09 +/- 0.04	Bensby et al. (2004)
Local Field	36874	-0.07 +/- 0.08	-	-	-	0.03 +/- 0.03	0.09 +/- 0	Bensby et al. (2004)
Local Field	37789	-0.67 +/- 0.07	-	-	-	0.01 +/- 0.05	0.34 +/- 0	Bensby et al. (2004)
Local Field	40613	-0.63 +/- 0.07	-	-	-	-0.08 +/- 0.09	0.31 +/- 0	Bensby et al. (2004)
Local Field	44075	-0.91 +/- 0.07	-	-	-	0.1 +/- 0.1	0.43 +/- 0	Bensby et al. (2004)
Local Field	44441	-0.28 +/- 0.07	-	-	-	0.22 +/- 0.08	0.18 +/- 0	Bensby et al. (2004)
Local Field	44860	-0.45 +/- 0.07	-	-	-	-0.06 +/- 0.05	0.38 +/- 0	Bensby et al. (2004)
Local Field	72673	-0.62 +/- 0.09	-	-	-	0.12 +/- 0.1	0.25 +/- 0	Bensby et al. (2004)
Local Field	75181	-0.34 +/- 0.09	-	-	-	-0.01 +/- 0.05	0.27 +/- 0.05	Bensby et al. (2004)
Local Field	78955	0.33 +/- 0.1	-	-	-	-0.04 +/- 0.06	-0.05 +/- 0.04	Bensby et al. (2004)
Local Field	79137	0.3 +/- 0.16	-	-	-	-0.03 +/- 0.18	-0.03 +/- 0.07	Bensby et al. (2004)
Local Field	80337	0.03 +/- 0.1	-	-	-	0.4 +/- 0.06	0.09 +/- 0.05	Bensby et al. (2004)
Local Field	80686	-0.06 +/- 0.09	-	-	-	0.29 +/- 0.12	0.05 +/- 0.02	Bensby et al. (2004)
Local Field	81520	-0.48 +/- 0.09	-	-	-	0.15 +/- 0.07	0.21 +/- 0.04	Bensby et al. (2004)
Local Field	82588	-0.02 +/- 0.1	-	-	-	0.21 +/- 0.09	0.11 +/- 0.17	Bensby et al. (2004)
Local Field	83229	-0.57 +/- 0.08	-	-	-	-0.09 +/- 0.06	0.34 +/- 0.02	Bensby et al. (2004)
Local Field	83601	0.09 +/- 0.1	-	-	-	0.24 +/- 0.02	0.03 +/- 0	Bensby et al. (2004)
Local Field	84551	0.12 +/- 0.11	-	-	-	0.31 +/- 0.09	0.1 +/- 0.05	Bensby et al. (2004)
Local Field	84636	0.23 +/- 0.11	-	-	-	-0.08 +/- 0.03	-0.09 +/- 0.12	Bensby et al. (2004)
Local Field	84905	-0.57 +/- 0.09	-	-	-	0.02 +/- 0.02	0.46 +/- 0.02	Bensby et al. (2004)
Local Field	85007	-0.39 +/- 0.09	-	-	-	0.15 +/- 0.01	0.08 +/- 0	Bensby et al. (2004)
Local Field	85042	0.03 +/- 0.1	-	-	-	0 +/- 0.03	0.08 +/- 0.05	Bensby et al. (2004)
Local Field	86731	0.25 +/- 0.1	-	-	-	-0.01 +/- 0.05	-0.09 +/- 0	Bensby et al. (2004)
Local Field	86796	0.32 +/- 0.1	-	-	-	-0.02 +/- 0.07	-0.09 +/- 0.02	Bensby et al. (2004)
Local Field	87523	-0.4 +/- 0.08	-	-	-	0.17 +/- 0.05	0.12 +/- 0.04	Bensby et al. (2004)
Local Field	88622	-0.46 +/- 0.1	-	-	-	-0.05 +/- 0.07	0.34 +/- 0.1	Bensby et al. (2004)
Local Field	88945	-0.05 +/- 0.09	-	-	-	0.26 +/- 0.14	0.03 +/- 0	Bensby et al. (2004)
Local Field	90485	0.12 +/- 0.09	-	-	-	0.13 +/- 0.05	0.07 +/- 0.1	Bensby et al. (2004)
Local Field	91438	-0.24 +/- 0.09	-	-	-	0.14 +/- 0.09	0.13 +/- 0.02	Bensby et al. (2004)
Local Field	92270	-0.06 +/- 0.06	-	-	-	0.17 +/- 0.07	0.09 +/- 0	Bensby et al. (2004)
Local Field	93185	-0.28 +/- 0.07	-	-	-	0.17 +/- 0.08	-0.01 +/- 0	Bensby et al. (2004)
Local Field	94645	0.16 +/- 0.1	-	-	-	0.09 +/- 0.06	-0.04 +/- 0	Bensby et al. (2004)
Local Field	95447	0.37 +/- 0.11	-	-	-	-0.08 +/- 0.09	-0.13 +/- 0.02	Bensby et al. (2004)
Local Field	96124	-0.2 +/- 0.09	-	-	-	-0.02 +/- 0.12	0.29 +/- 0.02	Bensby et al. (2004)
Local Field	96258	-0.02 +/- 0.07	-	-	-	0.26 +/- 0.08	0.13 +/- 0	Bensby et al. (2004)
Local Field	96536	0.03 +/- 0.1	-	-	-	0.19 +/- 0.03	0.38 +/- 0	Bensby et al. (2004)
Local Field	98767	0.25 +/- 0.11	-	-	-	0 +/- 0.14	0 +/- 0.06	Bensby et al. (2004)
Local Field	98785	0.03 +/- 0.14	-	-	-	0.27 +/- 0.1	0.1 +/- 0	Bensby et al. (2004)
Local Field	99240	0.37 +/- 0.12	-	-	-	-0.07 +/- 0.1	-0.17 +/- 0.05	Bensby et al. (2004)
Local Field	100412	-0.32 +/- 0.08	-	-	-	0.1 +/- 0.05	0.17 +/- 0.09	Bensby et al. (2004)
Local Field	102264	-0.22 +/- 0.1	-	-	-	0.2 +/- 0.09	-0.02 +/- 0.06	Bensby et al. (2004)
Local Field	103458	-0.65 +/- 0.09	-	-	-	-0.06 +/- 0.05	0.39 +/- 0.1	Bensby et al. (2004)
Local Field	103682	0.27 +/- 0.11	-	-	-	-0.06 +/- 0.04	-0.06 +/- 0	Bensby et al. (2004)
Local Field	105858	-0.73 +/- 0.11	-	-	-	0.09 +/- 0.07	0.27 +/- 0.14	Bensby et al. (2004)
Local Field	107975	-0.53 +/- 0.09	-	-	-	0.3 +/- 0.14	0.28 +/- 0	Bensby et al. (2004)
Local Field	108736	-0.38 +/- 0.08	-	-	-	-0.06 +/- 0.03	0.28 +/- 0.06	Bensby et al. (2004)
Local Field	109378	0.22 +/- 0.1	-	-	-	0.03 +/- 0.12	0.1 +/- 0.02	Bensby et al. (2004)
Local Field	109450	-0.13 +/- 0.1	-	-	-	0.02 +/- 0.06	0.15 +/- 0.06	Bensby et al. (2004)
Local Field	109821	-0.08 +/- 0.09	-	-	-	-0.03 +/- 0.09	0.16 +/- 0.01	Bensby et al. (2004)
Local Field	110341	-0.17 +/- 0.09	-	-	-	0.26 +/- 0.04	0.1 +/- 0	Bensby et al. (2004)
Local Field	110512	-0.3 +/- 0.1	-	-	-	0.02 +/- 0.07	0.3 +/- 0.1	Bensby et al. (2004)
Local Field	112151	-0.42 +/- 0.1	-	-	-	-0.1 +/- 0.1	0.37 +/- 0	Bensby et al. (2004)
Local Field	113137	0.22 +/- 0.13	-	-	-	0.01 +/- 0.05	0.01 +/- 0.11	Bensby et al. (2004)
Local Field	113174	-0.11 +/- 0.07	-	-	-	0.6 +/- 0.15	0 +/- 0	Bensby et al. (2004)
Local Field	113357	0.2 +/- 0.1	-	-	-	0.04 +/- 0.07	-0.05 +/- 0.03	Bensby et al. (2004)
Local Field	113421	0.35 +/- 0.12	-	-	-	-0.08 +/- 0.1	-0.03 +/- 0.05	Bensby et al. (2004)
Local Field	116421	-0.45 +/- 0.08	-	-	-	0 +/- 0.05	0.5 +/- 0	Bensby et al. (2004)
Local Field	116740	0.05 +/- 0.08	-	-	-	0.14 +/- 0.13	-0.07 +/- 0	Bensby et al. (2004)
Local Field	117880	0.12 +/- 0.1	-	-	-	0.06 +/- 0.06	-0.04 +/- 0	Bensby et al. (2004)
Local Field	118010	-0.07 +/- 0.08	-	-	-	0.02 +/- 0.06	0.19 +/- 0	Bensby et al. (2004)
Local Field	118115	-0.01 +/- 0.09	-	-	-	0.05 +/- 0.05	0.1 +/- 0	Bensby et al. (2004)
Local Field	Avg	-0.23 +/- 0.36	0.16 +/- 0.23	0.04 +/- 0.08	-	0.11 +/- 0.18	0.14 +/- 0.16	-
Local Field	Group1	0.07 +/- 0.07	-0.03 +/- 0.07	0.03 +/- 0.03	-	-	-	Mitschang et al. (2014)
Local Field	Group2	-0.29 +/- 0.05	0.33 +/- 0.08	0.05 +/- 0.04	-	-	-	Mitschang et al. (2014)
Local Field	Group3	-0.07 +/- 0.06	0.02 +/- 0.06	-0.04 +/- 0.04	-	-	-	Mitschang et al. (2014)
Local Field	Group4	-0.43 +/- 0.05	0.42 +/- 0.09	0.06 +/- 0.03	-	-	-	Mitschang et al. (2014)
Local Field	Group5	0.23 +/- 0.04	-0.09 +/- 0.12	0.08 +/- 0.05	-	-	-	Mitschang et al. (2014)
Local Field	Group6	-0.64 +/- 0.07	0.44 +/- 0.15	0.12 +/- 0.09	-	-	-	Mitschang et al. (2014)

